Mechanism and Emergence of Stacked Attention Heads in Multi-Layer Transformers

In this paper, I introduce the retrieval problem, a simple yet common reasoning task that can be solved only by transformers with a minimum number of layers, which grows logarithmically with the input size. I empirically show that large language models can solve the task under different prompting formulations without any fine-tuning. To understand how transformers solve the retrieval problem, I train several transformers on a minimal formulation. Successful learning occurs only under the presence of an implicit curriculum. I uncover the learned mechanisms by studying the attention maps in the trained transformers. I also study the training process, uncovering that attention heads always emerge in a specific sequence guided by the implicit curriculum.

==> code/llms/03_gpt_retrieval_equation.py <==
# pip install google-generativeai openai anthropic

import os
from numpy import random
import numpy as np
from dotenv import load_dotenv
from tqdm import tqdm

load_dotenv()

from openai import OpenAI
import anthropic
import google.generativeai as genai


opanai_client = OpenAI()
anthropic_client = anthropic.Anthropic()
gemini_client = genai.GenerativeModel(
    model_name="gemini-1.5-pro",
    generation_config={
        "temperature": 0,
        "top_p": 0.95,
        "top_k": 64,
        "max_output_tokens": 256,
        "response_mime_type": "text/plain",
    },
)


def fireworks(text, model):
    import requests
    import json

    url = "https://api.fireworks.ai/inference/v1/chat/completions"
    payload = {
        "model": "accounts/fireworks/models/" + model,
        "max_tokens": 256,
        "top_p": 1,
        "top_k": 40,
        "presence_penalty": 0,
        "frequency_penalty": 0,
        "temperature": 0.6,
        "messages": [{"role": "user", "content": [{"type": "text", "text": text}]}],
    }
    headers = {
        "Accept": "application/json",
        "Content-Type": "application/json",
        "Authorization": "Bearer " + os.getenv("FIREWORKS_API_KEY"),
    }
    response = requests.request("POST", url, headers=headers, data=json.dumps(payload))
    return json.loads(response.text)["choices"][0]["message"]["content"]


def query_gpt(text, model):

    try:
        if model.startswith("gpt-"):
            response = (
                opanai_client.chat.completions.create(
                    model=model,
                    messages=[
                        {
                            "role": "user",
                            "content": [
                                {
                                    "type": "text",
                                    "text": text,
                                }
                            ],
                        },
                    ],
                    temperature=0,
                    max_tokens=256,
                    top_p=1,
                    frequency_penalty=0,
                    presence_penalty=0,
                )
                .choices[0]
                .message.content
            )
        elif model.startswith("claude-"):
            response = (
                anthropic_client.messages.create(
                    model=model,
                    max_tokens=256,
                    temperature=0,
                    messages=[
                        {
                            "role": "user",
                            "content": [
                                {
                                    "type": "text",
                                    "text": text,
                                }
                            ],
                        }
                    ],
                )
                .content[0]
                .text
            )
        elif model == "gemini-1.5-pro":
            response = gemini_client.start_chat().send_message(text).text
        elif model.startswith("llama-"):
            response = fireworks(text, model)
        else:
            raise Exception("Invalid model: " + model)
    except Exception as e:
        print(e)
        return query_gpt(text, model)

    return response


def generate_problem(N, D, ordered=True):
    symbols = [
        "0123",
        "abcd",
        "efgh",
        "ijkl",
        "mnop",
        "qrst",
        "uvwx",
        "yzAB",
        "CDEF",
        "GHIJ",
        "KLMN",
        "OPQR",
        "STUV",
        "WXYZ",
    ]

    perm = [np.random.permutation(N) for _ in range(D)]

    equalities = []
    values = list(range(N))
    for i in range(D):
        p = list(range(N))
        random.shuffle(p)
        for j in p:
            if ordered or (i == 0 or random.random() < 0.5):
                equalities.append(f"{symbols[i + 1][j]} = {symbols[i][perm[i][j]]}")
            else:
                equalities.append(f"{symbols[i + 1][j]} = {symbols[i][perm[i][j]]}")

        values = [values[perm[i][j]] for j in range(N)]

    ix = np.random.choice(list(range(N)))

    query = "\n".join(equalities) + f"\nWhat is the value of {symbols[D][ix]}? Say directly only the numeric value, without any other words."
    answer = values[ix]

    return query, answer


N = 4
D = 13

fout = open("stats.txt", "a")

for model in [
    "llama-v3p1-405b-instruct",
    "gemini-1.5-pro",
    "gpt-4o-2024-08-06",
    "claude-3-5-sonnet-20240620",
]:
    fout.write(f"Model: {model}\n")
    fout.flush()

    for D in range(2, 14):
        correct = 0
        total = 400

        bar = tqdm(total=total)
        while bar.n < total:
            query, answer = generate_problem(N, D)
            print(query)
            print("Correct:", answer)

            answer_gpt = query_gpt(query, model)
            print("GPT:", answer_gpt)

            try:
                if int(answer_gpt) < 0 or int(answer_gpt) >= N:
                    print("Invalid answer")
                    raise Exception("Invalid answer")
                if int(answer_gpt) == answer:
                    correct += 1
                bar.update(1)
            except:
                print("Error parsing answer")
                pass

            print(f"\nCorrect: {correct}/{bar.n}")

        fout.write(f"D = {D}, N = {N}, {correct}/{total}\n")
        fout.flush()

    fout.write("\n")


==> code/llms/04_gpt_retrieval.py <==
# pip install google-generativeai openai anthropic

import os
from numpy import random
import numpy as np
from dotenv import load_dotenv
from tqdm import tqdm

load_dotenv()

from openai import OpenAI
import anthropic
import google.generativeai as genai


opanai_client = OpenAI()
anthropic_client = anthropic.Anthropic()
gemini_client = genai.GenerativeModel(
    model_name="gemini-1.5-pro",
    generation_config={
        "temperature": 0,
        "top_p": 0.95,
        "top_k": 64,
        "max_output_tokens": 256,
        "response_mime_type": "text/plain",
    },
)


def fireworks(text, model):
    import requests
    import json

    url = "https://api.fireworks.ai/inference/v1/chat/completions"
    payload = {
        "model": "accounts/fireworks/models/" + model,
        "max_tokens": 256,
        "top_p": 1,
        "top_k": 40,
        "presence_penalty": 0,
        "frequency_penalty": 0,
        "temperature": 0.6,
        "messages": [{"role": "user", "content": [{"type": "text", "text": text}]}],
    }
    headers = {
        "Accept": "application/json",
        "Content-Type": "application/json",
        "Authorization": "Bearer " + os.getenv("FIREWORKS_API_KEY"),
    }
    response = requests.request("POST", url, headers=headers, data=json.dumps(payload))
    return json.loads(response.text)["choices"][0]["message"]["content"]


def query_gpt(text, model):

    try:
        if model.startswith("gpt-"):
            response = (
                opanai_client.chat.completions.create(
                    model=model,
                    messages=[
                        {
                            "role": "user",
                            "content": [
                                {
                                    "type": "text",
                                    "text": text,
                                }
                            ],
                        },
                    ],
                    temperature=0,
                    max_tokens=256,
                    top_p=1,
                    frequency_penalty=0,
                    presence_penalty=0,
                )
                .choices[0]
                .message.content
            )
        elif model.startswith("claude-"):
            response = (
                anthropic_client.messages.create(
                    model=model,
                    max_tokens=256,
                    temperature=0,
                    messages=[
                        {
                            "role": "user",
                            "content": [
                                {
                                    "type": "text",
                                    "text": text,
                                }
                            ],
                        }
                    ],
                )
                .content[0]
                .text
            )
        elif model == "gemini-1.5-pro":
            response = gemini_client.start_chat().send_message(text).text
        elif model.startswith("llama-"):
            response = fireworks(text, model)
        else:
            raise Exception("Invalid model: " + model)
    except Exception as e:
        print(e)
        return query_gpt(text)

    return response


def generate_retrieval_equation(N, D):
    symbols = [
        "0123",
        "abcd",
        "efgh",
        "ijkl",
        "mnop",
        "qrst",
        "uvwx",
        "yzAB",
        "CDEF",
        "GHIJ",
        "KLMN",
        "OPQR",
        "STUV",
        "WXYZ",
    ]

    perm = [np.random.permutation(N) for _ in range(D)]

    equalities = []
    values = list(range(N))
    for i in range(D):
        p = list(range(N))
        random.shuffle(p)
        for j in p:
            equalities.append(f"{symbols[i + 1][j]} = {symbols[i][perm[i][j]]}")

        values = [values[perm[i][j]] for j in range(N)]

    ix = np.random.choice(list(range(N)))

    query = "\n".join(equalities) + f"\nWhat is the value of {symbols[D][ix]}? Say directly only the numeric value, without any other words."
    answer = values[ix]

    return query, answer


def generate_retrieval_lives_with(N, D):
    names = "Alice Bob Charlie David Eve Frank Grace Henry Isabelle Jack Kate Larry Mary Nick Olivia Peter Queen Rose Sam Tom Ulysses Violet William Xander Yvonne Zach Adam Beth Carl Dana Edna Fred Gina Hank Iris Jake Kelly Liam Mona Nicky Ollie Penny Quin Remy Sally Tim Ursula Victor Wendy Xander Yvonne Zachary".split()
    places = "Amsterdam Berlin Cairo Delhi Edinburgh Florence Geneva Havana Istanbul Jerusalem Kyoto Lima Madrid Nairobi Oslo Paris Quebec Rome Sydney Tokyo Ulaanbaatar Vienna Warsaw Xian Yerevan Zurich".split()

    perm = [np.random.permutation(N) for _ in range(D)]

    statements = []
    values = list(range(N))
    for i in range(D):
        p = list(range(N))
        random.shuffle(p)
        for j in p:
            if i == 0:
                statements.append(f"{names[j]} lives in {places[perm[i][j]]}")
            else:
                statements.append(f"{names[j + N * i]} lives with {names[perm[i][j] + N * (i - 1)]}")

        values = [values[perm[i][j]] for j in range(N)]

    ix = np.random.choice(list(range(N)))
    name = names[ix + N * (D - 1)]
    place = places[values[ix]]

    query = "\n".join(statements) + f"\nWhere does {name} live? Say directly only the name of the city, without any other words."
    answer = place
    possible_answers = [places[i] for i in range(N)]

    return query, answer, possible_answers


def generate_retrieval_kingdoms(N, D):
    people = "Alice Bob Charlie David".split()
    cities = "Florinia Silvania Aurora Novaria".split()
    beliefs = "luminism harmonianism celestianism elysianism".split()
    foods = "beef pork chicken lamb".split()
    elements = "Nephryon Astralyte Virellium Zephyrium".split()
    effects = "Synthemia Aetherflux Somnosis Chronogy".split()

    perm = [np.random.permutation(N) for _ in range(D)]

    statements = []
    values = list(range(N))

    for i in range(D):
        p = list(range(N))
        random.shuffle(p)
        for j in p:
            if i == 0:
                statements.append(f"{people[perm[i][j]]} lives in {cities[j]}.")
            elif i == 1:
                statements.append(f"{cities[perm[i][j]]}ns believes in {beliefs[j]}.")
            elif i == 2:
                statements.append(f"{beliefs[perm[i][j]].capitalize().replace('ism', 'ists')} eat {foods[j]}.")
            elif i == 3:
                statements.append(f"{foods[perm[i][j]].capitalize()} contains {elements[j]}.")
            elif i == 4:
                statements.append(f"{elements[perm[i][j]].capitalize()} causes {effects[j]}.")
            else:
                raise Exception("Invalid D")
        # effects[j] -> elements[perm[4][j]] -> foods[perm[3][perm[4][j]]] -> beliefs[perm[2][perm[3][perm[4][j]]]] -> cities[perm[1][perm[2][perm[3][perm[4][j]]]]] -> people[perm[0][perm[1][perm[2][perm[3][perm[4][j]]]]]]

        values = [values[perm[i][j]] for j in range(N)]

    ix = np.random.choice(list(range(N)))

    query = "\n".join(statements) + f"\nWho has {[cities, beliefs, foods, elements, effects][D - 1][ix]}? Say directly the name without other words."
    answer = people[values[ix]]
    possible_answers = [people[i] for i in range(N)]

    return query, answer, possible_answers


def generate_retrieval_functions():
    funcs = [np.random.permutation(4) for _ in range(4)]
    letter_funcs = "abcd"
    letter_funcs_2 = "efgh"
    letters_vals = "ijkl"
    statements = []

    for i in range(4):
        for j in range(4):
            statements.append(f"{letter_funcs[i]}({j}) = {funcs[i][j]}")

    p_funcs = np.random.permutation(4)
    p_vals = np.random.permutation(4)

    for i in range(4):
        statements.append(f"{letter_funcs_2[i]} = {letter_funcs[p_funcs[i]]}")
    for i in range(4):
        statements.append(f"{letters_vals[i]} = {p_vals[i]}")

    ix1 = np.random.choice(4)
    ix2 = np.random.choice(4)

    query = "\n".join(statements) + f"\nWhat is the value of {letter_funcs_2[ix1]}({letters_vals[ix2]})? Say directly only the numeric value, without any other words."
    answer = str(funcs[p_funcs[ix1]][p_vals[ix2]])
    possible_answers = list(str(i) for i in range(4))

    return query, answer, possible_answers


def generate_retrieval_relatives():
    girl_names = "Alice Beth Cathy Dana Emma Fiona Grace Helen Isabelle Jane Kate Lily Mary Nancy Olivia Penny Queen Rose Sally Tina Ursula Violet Wendy Yvonne Zoe".split()
    boy_names = "Adam Bob Carl David Ed Fred George Hank Ike Jack Kevin Larry Mike Nick Oliver Peter Quin Remy Sam Tim Ulysses Victor William Xander Yancy Zach".split()
    country_names = "Argentina Brazil Canada Denmark England France Germany Hungary Italy Japan Kenya Laos Mexico Norway Peru Qatar Russia Spain Turkey Ukraine Venezuela Wales Yemen Zimbabwe".split()
    base_names = [
        ("John", "his"),
        ("Chris", "his"),
        ("Diana", "her"),
        ("Eve", "her"),
    ]
    relations = "mother sister father brother".split()
    jobs = "doctor lawyer teacher engineer".split()

    statements = []

    family = np.random.permutation(16).reshape(4, 4)
    locations = np.random.permutation(16).reshape(4, 4)
    statements_locations = []
    for i in range(4):
        for j in range(4):
            if j < 2:
                name = girl_names[family[i][j]]
            else:
                name = boy_names[family[i][j]]
            statements.append(f"{base_names[i][0]}'s {relations[j]} is {name}.")
            statements_locations.append(f"{name} lives in {country_names[locations[i][j]]}.")

    random.shuffle(statements_locations)
    statements = statements_locations + statements

    jobs_relatives = np.random.permutation(4)
    for i in range(4):
        statements.append(f"{jobs[i].capitalize()}s live with their {relations[jobs_relatives[i]]}s.")

    assigned_jobs = np.random.permutation(4)
    for i in range(4):
        statements.append(f"{base_names[i][0]} works as {'an' if jobs[assigned_jobs[i]][0] in 'aeiou' else 'a'} {jobs[assigned_jobs[i]]}.")

    ix = np.random.choice(list(range(4)))
    name = base_names[ix][0]

    query = "\n".join(statements) + f"\nWhere does {name} live? Say directly only the name, without any other words."
    answer = country_names[locations[ix][jobs_relatives[assigned_jobs[ix]]]]
    possible_answers = country_names[:16]

    return query, answer, possible_answers


N = 4
D = 5

model = "gpt-4o-2024-08-06"

correct = 0
total = 500

bar = tqdm(total=total)
while bar.n < total:
    # query, answer, possible_answers = generate_retrieval_lives_with(N, D)
    # query, answer, possible_answers = generate_retrieval_kingdoms(N, D)
    # query, answer, possible_answers = generate_retrieval_functions()
    query, answer, possible_answers = generate_retrieval_relatives()
    print("\n" + query)
    print("Correct:", answer)

    answer_gpt = query_gpt(query, model)
    print("GPT:", answer_gpt)

    try:
        if answer_gpt not in possible_answers:
            print("Invalid answer")
            raise Exception("Invalid answer")
        if answer_gpt == answer:
            correct += 1
        bar.update(1)
    except:
        print("Error parsing answer")
        pass

    print(f"\nCorrect: {correct}/{bar.n}")

print(f"\nD = {D}, N = {N}, {correct}/{total}\n")


==> code/llms/05_plots.py <==
import matplotlib.pyplot as plt


def plot_equations():
    # Data for each model
    data = {
        "GPT-4o": [500, 500, 500, 500, 494, 476, 414, 305, 259, 163, 142, 129],
        "Claude 3.5 Sonnet": [
            500,
            500,
            500,
            499,
            477,
            364,
            260,
            207,
            151,
            136,
            124,
            132,
        ],
        "Gemini 1.5 Pro": [500, 500, 500, 498, 481, 395, 318, 223, 189, 146, 136, 104],
        "Llama 3.1 405b": [500, 500, 498, 496, 455, 337, 226, 171, 158, 149, 134, 134],
    }
    markers = {
        "GPT-4o": "o",
        "Claude 3.5 Sonnet": "s",
        "Gemini 1.5 Pro": "D",
        "Llama 3.1 405b": "^",
    }

    # Divide by 500
    for model, accuracies in data.items():
        data[model] = [acc / 500 * 100 for acc in accuracies]

    # Corresponding values of D
    D_values = [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13]

    # Plotting the data
    plt.figure(figsize=(5.8, 4))

    for model, accuracies in data.items():
        plt.plot(D_values, accuracies, marker=markers[model], label=model)

    # Adding base accuracy line
    plt.axhline(y=25, color="gray", linestyle="--")

    # Label on the line itself, above the dashed line, near the vertical axis
    plt.text(
        2.1,
        26,
        "Random guessing",
        verticalalignment="bottom",
        horizontalalignment="left",
        color="gray",
    )

    # Adding titles and labels
    plt.title("Accuracy of state-of-the-art language models\non the retrieval task ($\\it{equations}$ formulation)")
    plt.xlabel("Number of retrival steps (D)")
    plt.ylabel("Accuracy (%)")
    plt.xticks(D_values)
    plt.grid(True)
    plt.legend()

    # Remove left and right padding
    plt.tight_layout()

    # Save the plot
    plt.savefig("llm_retrieval_equations.png")
    plt.savefig("llm_retrieval_equations.svg")
    plt.savefig("llm_retrieval_equations.pdf")


def plot_others():
    # Data for the new plot
    categories = [
        "$\\it{“Lives\\ with”}$\nformulation\n(D=5)",
        "$\\it{“Kingdoms”}$\nformulation\n(D=5)",
        "$\\it{“Functions”}$\nformulation",
        "$\\it{“Relatives”}$\nformulation",
    ]

    accuracy_values = [95, 89, 91, 67]
    base_rates = [25, 25, 25, 6.25]

    # Plotting the data with horizontal pastel green bars and corrected base lines
    plt.figure(figsize=(5, 4))

    # Plotting the horizontal bars with reversed order
    bars = plt.barh(categories[::-1], accuracy_values[::-1], color="palegreen")

    # Adding the base rate lines and labels
    for i, base_rate in enumerate(base_rates[::-1]):
        plt.axvline(
            x=base_rate,
            color="gray",
            linestyle="--",
            ymax=(i + 1) / len(categories),
            ymin=i / len(categories),
        )

    # Adding titles and labels
    plt.title("Accuracy of GPT-4o on different $\\it{retrieval}$\nand $\\it{conditional\\ retrieval}$ tasks")
    plt.xlabel("Accuracy (%)")
    plt.xlim(0, 100)

    # Centering the labels on the y-axis
    plt.yticks(plt.yticks()[0], ha="center")
    plt.gca().yaxis.set_tick_params(pad=35)

    # Remove left and right padding
    plt.tight_layout()

    # Save the plot
    plt.savefig("llm_retrieval_tasks.png")
    plt.savefig("llm_retrieval_tasks.svg")
    plt.savefig("llm_retrieval_tasks.pdf")


plot_equations()
plot_others()


==> code/min-gpt/attn_ablat.py <==
import os
import shutil
import torch
from torch.utils.data import DataLoader
from tqdm import tqdm
from model import Tranformer
from data import CustomDataset

N = 4  # Number of symbols per indirection level
D = 3  # Number of indirection levels (D = 1 is the basic induction head)

SYMBOL_DIM = 4
EMBED_SIZE = 128
N_HEADS = 1
N_LAYERS = 12

IMPLICIT_CURRICULUM = True

mlp = True
head_dim = None

epoch_size = 1024
save_interval = 50

num_epochs = 5000

block_size = N * (D * 2 + 1)
dataset_size = 16
batch_size = 1

valid_size = 128

model_path = "models/model_D/500.pt"  # Total loss: 0.04475724999792874, Base loss: 0.03099941398249939
output_folder = "attn_ablat/model_D"

model_path = "models/model_A/3000.pt"  # 0.03227014990989119
output_folder = "attn_ablat/model_A"

model_path = "models/model_B/3000.pt"  # 0.04213446215726435
output_folder = "attn_ablat/model_B"

model_path = "models/model_C/3000.pt"  # 0.04818190215155482
output_folder = "attn_ablat/model_C"

device = "cuda" if torch.cuda.is_available() else "cpu"

dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size)

criterion = torch.nn.MSELoss()

model = Tranformer(SYMBOL_DIM, SYMBOL_DIM * D, EMBED_SIZE, N_HEADS, block_size, N_LAYERS, mlp=mlp, head_dim=head_dim).to(device)
model.load_state_dict(torch.load(model_path))
model.eval()


flow_A = {
    "1.1": "identity",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": "uniform",
    "8.1": [("D1", "C1"), ("C2", "B1"), ("B2", "A1")],
    "9.1": [("C2", "D1")],
    "10.1": [("B2", "C2")],
    "11.1": "uniform",
    "12.1": [("A2", "B2")],
}

flow_B = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": [("D1", "C1"), ("C2", "B1"), ("B2", "A1")],
    "6.1": "uniform",
    "7.1": [("C2", "D1")],
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": "uniform",
    "11.1": [("A2", "B2")],
    "12.1": [("A2", "C2")],
}

flow_C = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": [("D1", "C1"), ("C2", "B1"), ("B2", "A1")],
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": [("B2", "C2")],
    "11.1": [("A2", "B2")],
    "12.1": [("A2", "D1")],
}

flow_D = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": "uniform",
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": "uniform",
    "11.1": "uniform",
    "12.1": "identity",
    "13.1": "identity",
    "14.1": [("E1", "D1"), ("D2", "C1"), ("C2", "B1"), ("B2", "A1")],
    "15.1": "uniform",
    "16.1": "uniform",
    "17.1": "uniform",
    "18.1": "uniform",
    "19.1": "uniform",
    "20.1": "uniform",
    "21.1": [("D2", "E1"), ("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "22.1": [("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "23.1": [("A2", "B2")],
    "24.1": [("A2", "C2")],
}

flow = flow_C

output_folder_2 = output_folder + "_ablation"

if os.path.exists(output_folder):
    shutil.rmtree(output_folder)
os.makedirs(output_folder, exist_ok=True)
if os.path.exists(output_folder_2):
    shutil.rmtree(output_folder_2)
os.makedirs(output_folder_2, exist_ok=True)

total_loss = 0
total_loss_base = 0

pbar = tqdm(total=dataset_size)

for x, y in dataloader:
    num_symbols = x.shape[1]
    labels = [None for _ in range(num_symbols)]
    next_free_label = "A"
    for i in range(num_symbols):
        j = 0
        while j < i and (x[0, i] == x[0, j]).all().item() == False:
            j += 1
        if j < i:
            labels[i] = labels[j]
        else:
            labels[i] = next_free_label
            next_free_label = chr(ord(next_free_label) + 1)

    mapping = {}
    for i in range(0, num_symbols - N, 2):
        mapping[labels[i]] = labels[i + 1]

    relabel = {}
    next_free_label = "A"
    for i in range(N):
        next_letter = "A"
        s = labels[num_symbols - N + i]
        while s is not None:
            relabel[s] = (next_letter, i, next_free_label)
            next_letter = chr(ord(next_letter) + 1)
            next_free_label = chr(ord(next_free_label) + 1)
            s = mapping.get(s)

    encountered = set()
    chain_labels = []
    for i in range(num_symbols):
        name, chain, new_label = relabel.get(labels[i], (labels[i], None, None))
        name += "1" if labels[i] not in encountered else "2"
        encountered.add(labels[i])

        chain_labels.append((name, chain))
        labels[i] = new_label

    attention_maps = [[None for _ in range(N_HEADS)] for _ in range(N_LAYERS)]
    for head_id, edges in flow.items():
        layer, head = head_id.split(".")
        layer = int(layer) - 1
        head = int(head) - 1

        attention_maps[layer][head] = torch.zeros(1, num_symbols, num_symbols)

        if edges == "uniform":
            for i in range(num_symbols):
                for j in range(i + 1):
                    attention_maps[layer][head][0, i, j] = 1.0 / (i + 1)
        elif edges == "identity":
            for i in range(num_symbols):
                attention_maps[layer][head][0, i, i] = 1
        else:
            for dst, src in edges:
                for i in range(num_symbols):
                    for j in range(num_symbols):
                        if chain_labels[i][0] == src and chain_labels[j][0] == dst and chain_labels[i][1] == chain_labels[j][1]:
                            attention_maps[layer][head][0, j, i] = 1

    attention_maps = [[a.to(device) if a is not None else None for a in b] for b in attention_maps]

    x = x.to(device)
    y = y.to(device)
    y_pred = model(x, attention_maps=attention_maps, labels=labels)
    y_pred_base = model(x)

    loss = criterion(y_pred[:, -N:], y).item()
    loss_base = criterion(y_pred_base[:, -N:], y).item()

    pbar.set_description(f"Loss: {loss:.4f}, Base loss: {loss_base:.4f}")
    pbar.update(1)

    total_loss += loss
    total_loss_base += loss_base

pbar.close()

print(f"Total loss: {total_loss / dataset_size}, Base loss: {total_loss_base / dataset_size}")


==> code/min-gpt/attn_emergence.py <==
import os
import shutil
import torch
from torch.utils.data import Dataset, DataLoader
from tqdm import tqdm
from model import Tranformer, plot_attention
from data import CustomDataset

N = 4  # Number of symbols per indirection level
D = 4  # Number of indirection levels (D = 1 is the basic induction head)

SYMBOL_DIM = 4
EMBED_SIZE = 512
N_HEADS = 1
N_LAYERS = 24

IMPLICIT_CURRICULUM = True

mlp = False
head_dim = 16

epoch_size = 1024
save_interval = 10

num_epochs = 1000

block_size = N * (D * 2 + 1)
dataset_size = 32
batch_size = 1

valid_size = 128

model_path = "models/model_C/3000.pt"  # 0.04818190215155482
output_folder = "attn_ablat/model_C"

model_path = "models/model_B/3000.pt"  # 0.04213446215726435
output_folder = "attn_ablat/model_B"

model_path = "models/model_A/3000.pt"  # 0.03227014990989119
output_folder = "attn_ablat/model_A"

model_path = "models/model_D/"
output_folder = "attn_ablat/model_D"

device = "cuda" if torch.cuda.is_available() else "cpu"

dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size)

criterion = torch.nn.MSELoss()

model = Tranformer(SYMBOL_DIM, SYMBOL_DIM * D, EMBED_SIZE, N_HEADS, block_size, N_LAYERS, mlp=mlp, head_dim=head_dim).to(device)


def find_delta_loss(flow):
    total_loss = 0
    total_loss_base = 0

    for x, y in dataloader:
        num_symbols = x.shape[1]
        labels = [None for _ in range(num_symbols)]
        next_free_label = "A"
        for i in range(num_symbols):
            j = 0
            while j < i and (x[0, i] == x[0, j]).all().item() == False:
                j += 1
            if j < i:
                labels[i] = labels[j]
            else:
                labels[i] = next_free_label
                next_free_label = chr(ord(next_free_label) + 1)

        mapping = {}
        for i in range(0, num_symbols - N, 2):
            mapping[labels[i]] = labels[i + 1]

        relabel = {}
        next_free_label = "A"
        for i in range(N):
            next_letter = "A"
            s = labels[num_symbols - N + i]
            while s is not None:
                relabel[s] = (next_letter, i, next_free_label)
                next_letter = chr(ord(next_letter) + 1)
                next_free_label = chr(ord(next_free_label) + 1)
                s = mapping.get(s)

        encountered = set()
        chain_labels = []
        for i in range(num_symbols):
            name, chain, new_label = relabel.get(labels[i], (labels[i], None, None))
            name += "1" if labels[i] not in encountered else "2"
            encountered.add(labels[i])

            chain_labels.append((name, chain))
            labels[i] = new_label

        attention_maps = [[None for _ in range(N_HEADS)] for _ in range(N_LAYERS)]
        for head_id, edges in flow.items():
            layer, head = head_id.split(".")
            layer = int(layer) - 1
            head = int(head) - 1

            attention_maps[layer][head] = torch.zeros(1, num_symbols, num_symbols)

            if edges == "uniform":
                for i in range(num_symbols):
                    for j in range(i + 1):
                        attention_maps[layer][head][0, i, j] = 1.0 / (i + 1)
            elif edges == "identity":
                for i in range(num_symbols):
                    attention_maps[layer][head][0, i, i] = 1
            else:
                for dst, src in edges:
                    for i in range(num_symbols):
                        for j in range(num_symbols):
                            if chain_labels[i][0] == src and chain_labels[j][0] == dst and chain_labels[i][1] == chain_labels[j][1]:
                                attention_maps[layer][head][0, j, i] = 1

        attention_maps = [[a.to(device) if a is not None else None for a in b] for b in attention_maps]

        x = x.to(device)
        y = y.to(device)
        y_pred = model(x, attention_maps=attention_maps, labels=labels)  # , attn_path=output_folder_2
        y_pred_base = model(x)

        loss = criterion(y_pred[:, -N:], y).item()
        loss_base = criterion(y_pred_base[:, -N:], y).item()

        total_loss += loss
        total_loss_base += loss_base

    return total_loss / dataset_size, total_loss_base / dataset_size


def find_avg_attn(head_id, edge):
    layer, head = head_id.split(".")
    layer = int(layer) - 1
    head = int(head) - 1

    dst, src = edge

    obj = {
        "layer": layer,
        "edge": edge,
        "sum": 0,
        "count": 0,
    }

    expected = 0
    for x, y in dataloader:
        num_symbols = x.shape[1]
        labels = [None for _ in range(num_symbols)]
        next_free_label = "A"
        for i in range(num_symbols):
            j = 0
            while j < i and (x[0, i] == x[0, j]).all().item() == False:
                j += 1
            if j < i:
                labels[i] = labels[j]
            else:
                labels[i] = next_free_label
                next_free_label = chr(ord(next_free_label) + 1)

        mapping = {}
        for i in range(0, num_symbols - N, 2):
            mapping[labels[i]] = labels[i + 1]

        relabel = {}
        next_free_label = "A"
        for i in range(N):
            next_letter = "A"
            s = labels[num_symbols - N + i]
            while s is not None:
                relabel[s] = (next_letter, i, next_free_label)
                next_letter = chr(ord(next_letter) + 1)
                next_free_label = chr(ord(next_free_label) + 1)
                s = mapping.get(s)

        encountered = set()
        chain_labels = []
        for i in range(num_symbols):
            name, chain, new_label = relabel.get(labels[i], (labels[i], None, None))
            name += "1" if labels[i] not in encountered else "2"
            encountered.add(labels[i])

            chain_labels.append((name, chain))
            labels[i] = new_label

        attention_map = torch.zeros(1, num_symbols, num_symbols)
        for i in range(num_symbols):
            for j in range(num_symbols):
                if chain_labels[i][0] == src and chain_labels[j][0] == dst and chain_labels[i][1] == chain_labels[j][1]:
                    attention_map[0, j, i] = 1
                    expected += 1 / (j + 1)

        obj["attention_map"] = attention_map.to(device)

        x = x.to(device)
        y = y.to(device)
        y_pred = model(x, obj=obj)

    expected /= dataset_size * N
    return (obj["sum"] / obj["count"] - expected) / (1 - expected)


flow_D = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": "uniform",
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": "uniform",
    "11.1": "uniform",
    "12.1": "identity",
    "13.1": "identity",
    "14.1": [("E1", "D1"), ("D2", "C1"), ("C2", "B1"), ("B2", "A1")],
    "15.1": "uniform",
    "16.1": "uniform",
    "17.1": "uniform",
    "18.1": "uniform",
    "19.1": "uniform",
    "20.1": "uniform",
    "21.1": [("D2", "E1"), ("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "22.1": [("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "23.1": [("A2", "B2")],
    "24.1": [("A2", "C2")],
}

flow = flow_D

paths = []
for head_id, edges in flow.items():
    if isinstance(edges, list):
        for edge in edges:
            paths.append((head_id, edge))

fout = open(os.path.join(output_folder, "results.csv"), "w")

for epoch in range(0, num_epochs + 1, save_interval):
    model_path_epoch = model_path + str(epoch) + ".pt"
    model.load_state_dict(torch.load(model_path_epoch))
    model.eval()

    row = [epoch]
    for head_id, edge in paths:
        attn = find_avg_attn(head_id, edge)
        print(head_id, edge, attn)
        row.append(attn)
    fout.write(",".join(map(str, row)) + "\n")
    fout.flush()
    print(f"Epoch {epoch} done")


==> code/min-gpt/attn_viz.py <==
import os
import shutil
import torch
from torch.utils.data import Dataset, DataLoader
from tqdm import tqdm
from model import Tranformer
from data import CustomDataset

### MODEL A

N = 4
D = 3

SYMBOL_DIM = 4
EMBED_SIZE = 128
N_HEADS = 1
N_LAYERS = 12

IMPLICIT_CURRICULUM = True

mlp = True
head_dim = None

block_size = N * (D * 2 + 1)
dataset_size = 1
batch_size = 64

valid_size = 128

model_path = "models/model_C/3000.pt"
output_folder = "attn_viz/model_C_pdf"

### MODEL D

N = 4
D = 4

SYMBOL_DIM = 4
EMBED_SIZE = 512
N_HEADS = 1
N_LAYERS = 24

IMPLICIT_CURRICULUM = True

mlp = False
head_dim = 16

block_size = N * (D * 2 + 1)
dataset_size = 1
batch_size = 64

valid_size = 128

model_path = "models/model_D/1000.pt"
output_folder = "attn_viz/model_D"

device = "cuda" if torch.cuda.is_available() else "cpu"

dataloader = DataLoader(
    CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size),
    batch_size=batch_size,
)

output_dim = SYMBOL_DIM * D if IMPLICIT_CURRICULUM else SYMBOL_DIM
model = Tranformer(
    SYMBOL_DIM,
    output_dim,
    EMBED_SIZE,
    N_HEADS,
    block_size,
    N_LAYERS,
    mlp=mlp,
    head_dim=head_dim,
).to(device)
model.load_state_dict(torch.load(model_path))
model.eval()

if os.path.exists(output_folder):
    shutil.rmtree(output_folder)
os.makedirs(output_folder, exist_ok=True)

for x, y in dataloader:
    num_symbols = x.shape[1]
    labels = [None for _ in range(num_symbols)]
    next_free_label = "A"
    for i in range(num_symbols):
        j = 0
        while j < i and (x[0, i] == x[0, j]).all().item() == False:
            j += 1
        if j < i:
            labels[i] = labels[j]
        else:
            labels[i] = next_free_label
            next_free_label = chr(ord(next_free_label) + 1)

    mapping = {}
    for i in range(0, num_symbols - N, 2):
        mapping[labels[i]] = labels[i + 1]

    relabel = {}
    next_free_label = "A"
    for i in range(N):
        s = labels[num_symbols - N + i]
        while s is not None:
            relabel[s] = next_free_label
            next_free_label = chr(ord(next_free_label) + 1)
            s = mapping.get(s)

    labels = [relabel.get(l, l) for l in labels]

    x = x.to(device)
    y = y.to(device)
    y_pred = model(x, output_folder, labels)


==> code/min-gpt/data.py <==
import random
import torch
from torch.utils.data import Dataset
import os

from tqdm import tqdm

CACHE_FOLDER = "cache"


class CustomDataset(Dataset):
    def __init__(self, N, D, K, full_chain, size):
        self.N = N  # Number of symbols per indirection level
        self.D = D  # Number of indirection levels (D = 1 is the basic induction head)
        self.K = K  # Symbol embedding dimension
        self.full_chain = full_chain
        self.size = size

        cache_file = f"{CACHE_FOLDER}/dataset_{N}_{D}_{K}_{full_chain}_{size}.pt"
        if os.path.exists(cache_file):
            self.x, self.y = torch.load(cache_file)
        else:
            data = [self.generate_data() for _ in tqdm(range(size), desc="Generating data")]

            self.x = torch.stack([d[0] for d in data])
            self.y = torch.stack([d[1] for d in data])

            os.makedirs(CACHE_FOLDER, exist_ok=True)
            torch.save((self.x, self.y), cache_file)

    def __len__(self):
        return self.size

    def __getitem__(self, idx):
        return self.x[idx], self.y[idx]

    def generate_data(self):
        mappings = [torch.randperm(self.N) for _ in range(self.D)]
        symbols = torch.randn(self.D + 1, self.N, self.K)

        # Indirection chain:
        # symbols[i][j] -> symbols[i + 1][mappings[i][j]]
        # Input:
        # symbols[D - 1][j] symbols[D][mappings[D - 1][j]], ..., symbols[0][j] symbols[1][mappings[0][j]]
        # Query:
        # symbols[0][j] -> ... -> symbols[D][?]

        # Build the input sequence
        x = []
        for i in reversed(range(self.D)):
            for j in list(torch.randperm(self.N)):
                x.append(symbols[i][j])
                x.append(symbols[i + 1][mappings[i][j]])

        # Build the query and target
        y = []
        for q in list(torch.randperm(self.N)):
            x.append(symbols[0][q])

            chain = []
            for i in range(self.D):
                q = mappings[i][q]
                chain.append(symbols[i + 1][q])

            if self.full_chain:
                y.append(torch.cat(chain))
            else:
                y.append(chain[-1])

        x = torch.stack(x)
        y = torch.stack(y)

        return x, y


==> code/min-gpt/mega_train.py <==
import os
import torch
from torch.utils.data import DataLoader
from tqdm import tqdm
from model import Tranformer
from data import CustomDataset

N = 4  # Number of symbols per indirection level
SYMBOL_DIM = 4
EMBED_SIZE = 128  # SYMBOL_DIM * (N + 1) = 8 * 5 = 40
N_HEADS = 8
N_LAYERS = 8

epoch_size = 1024
save_interval = 100000

valid_size = 128

mlp = True
head_dim = None


# IC config
output_folder = "mega_run/d=5_IC"
IMPLICIT_CURRICULUM = True
D = 5  # Number of indirection levels (D = 1 is the basic induction head)

# Non-IC config
# output_folder = "mega_run/d=3_nonIC"
# IMPLICIT_CURRICULUM = False
# D = 3  # Number of indirection levels (D = 1 is the basic induction head)

num_epochs = 10000
max_layers = 8
runs_per_layer = 8

block_size = N * (D * 2 + 1)
dataset_size = 1024 * 1024
batch_size = 128


output_dim = SYMBOL_DIM * D if IMPLICIT_CURRICULUM else SYMBOL_DIM


device = "cuda" if torch.cuda.is_available() else "cpu"

os.makedirs(output_folder, exist_ok=True)

for run in range(runs_per_layer):
    for num_layers in range(1, max_layers + 1):
        output_path = f"{output_folder}/layers_{num_layers}_run_{run}.csv"

        train_dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size, shuffle=True)
        valid_dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, valid_size), batch_size=valid_size, shuffle=False)

        model = Tranformer(SYMBOL_DIM, output_dim, EMBED_SIZE, N_HEADS, block_size, num_layers, mlp=mlp, head_dim=head_dim).to(device)

        optimizer = torch.optim.AdamW(model.parameters(), lr=3e-4, weight_decay=0.1)
        criterion = torch.nn.MSELoss()

        log = open(output_path, "w")

        print(f"Starting run layers={num_layers}, run={run}")

        bar = tqdm(total=num_epochs)
        global_step = 0
        for epoch in range(num_epochs + 1):
            train_loss = 0
            for x, y in train_dataloader:
                x = x.to(device)
                y = y.to(device)
                optimizer.zero_grad()
                y_pred = model(x)
                y_pred = y_pred[:, -N:]
                loss = criterion(y_pred, y)
                loss.backward()
                optimizer.step()
                train_loss += loss.item()

                global_step += batch_size
                if global_step % epoch_size == 0:
                    break

            valid_loss = 0
            position_losses = [0 for _ in range(D)]
            model.eval()
            for x, y in valid_dataloader:
                x = x.to(device)
                y = y.to(device)
                y_pred = model(x)[:, -N:]
                loss = criterion(y_pred, y)

                if IMPLICIT_CURRICULUM:
                    y_split = y.split(SYMBOL_DIM, dim=2)
                    y_pred_split = y_pred.split(SYMBOL_DIM, dim=2)

                    for i in range(D):
                        position_losses[i] += criterion(y_pred_split[i], y_split[i]).item()

                valid_loss += loss.item()
            model.train()

            train_loss /= epoch_size / batch_size
            valid_loss /= len(valid_dataloader)

            bar.set_description(f"Loss: {train_loss:.4f}, Valid loss: {valid_loss:.4f}")
            bar.update(1)

            log.write(f"{epoch},{train_loss},{valid_loss},{','.join(str(l / len(valid_dataloader)) for l in position_losses)}\n")
            log.flush()

        bar.close()
        log.close()


==> code/min-gpt/model.py <==
import math

import torch
import torch.nn as nn
from torch.nn import functional as F
from torchtune.modules import RotaryPositionalEmbeddings


def plot_attention(attn, path, labels, title):
    import matplotlib.pyplot as plt

    plt.rcParams["svg.fonttype"] = "none"

    font_size = 12 if len(labels) <= 28 else 10  # D <= 3 ? 12 : 10
    title_font_size = 20

    plt.figure(figsize=(6, 6), dpi=96)
    plt.imshow(attn, cmap="viridis", interpolation="nearest")

    # Center the labels text
    plt.yticks(range(len(labels)), labels, ha="right", fontsize=font_size)
    plt.xticks(range(len(labels)), labels, ha="center", fontsize=font_size)

    # Add a title
    plt.title(title, fontsize=title_font_size)

    plt.tight_layout()

    plt.savefig(path)
    plt.close()


class CausalSelfAttention(nn.Module):
    """
    A vanilla multi-head masked self-attention layer with a projection at the end.
    It is possible to use torch.nn.MultiheadAttention here but I am including an
    explicit implementation here to show that there is nothing too scary here.
    """

    def __init__(self, n_embd, n_head, block_size, dropout, head_dim=None):
        super().__init__()
        assert n_embd % n_head == 0
        # key, query, value projections for all heads, but in a batch
        self.head_dim = head_dim if head_dim is not None else n_embd // n_head
        self.c_attn = nn.Linear(n_embd, 3 * n_head * self.head_dim)
        # output projection
        self.c_proj = nn.Linear(n_head * self.head_dim, n_embd)
        # causal mask to ensure that attention is only applied to the left in the input sequence
        self.register_buffer("bias", torch.tril(torch.ones(block_size, block_size)).view(1, 1, block_size, block_size))
        self.n_head = n_head
        self.n_embd = n_embd

        self.drop_attn = nn.Dropout(dropout)
        self.drop_resid = nn.Dropout(dropout)

    def forward(self, x, attn_path=None, layer_id=None, labels=None, attention_maps=None, obj=None):
        B, T, C = x.size()  # batch size, sequence length, embedding dimensionality (n_embd)

        # calculate query, key, values for all heads in batch and move head forward to be the batch dim
        q, k, v = self.c_attn(x).split(self.n_head * self.head_dim, dim=2)
        k = k.view(B, T, self.n_head, self.head_dim).transpose(1, 2)  # (B, nh, T, hs)
        q = q.view(B, T, self.n_head, self.head_dim).transpose(1, 2)  # (B, nh, T, hs)
        v = v.view(B, T, self.n_head, self.head_dim).transpose(1, 2)  # (B, nh, T, hs)

        # causal self-attention; Self-attend: (B, nh, T, hs) x (B, nh, hs, T) -> (B, nh, T, T)
        att = (q @ k.transpose(-2, -1)) * (1.0 / math.sqrt(k.size(-1)))
        att = att.masked_fill(self.bias[:, :, :T, :T] == 0, float("-inf"))
        att = F.softmax(att, dim=-1)
        att = self.drop_attn(att)

        if attn_path is not None:
            attn = att.detach().cpu().numpy()
            for head_ix in range(self.n_head):
                attn_head = attn[0, head_ix, :, :]
                plot_path = f"{attn_path}/layer_{layer_id}_head_{head_ix}.pdf"
                title = f"Layer {layer_id + 1}, head {head_ix + 1}"
                plot_attention(attn_head, plot_path, labels, title)

        for head_ix in range(self.n_head):
            if attention_maps is not None and attention_maps[layer_id][head_ix] is not None:
                att[:, head_ix] = attention_maps[layer_id][head_ix]

        if obj is not None and obj["layer"] == layer_id:
            obj["sum"] += (att * obj["attention_map"]).sum().item()
            obj["count"] += obj["attention_map"].sum().item()

        y = att @ v  # (B, nh, T, T) x (B, nh, T, hs) -> (B, nh, T, hs)
        y = y.transpose(1, 2).contiguous().view(B, T, self.n_head * self.head_dim)  # re-assemble all head outputs side by side

        # output projection
        y = self.drop_resid(self.c_proj(y))
        return y


class Block(nn.Module):
    """an unassuming Transformer block"""

    def __init__(self, n_embd, n_head, block_size, dropout, mlp, head_dim):
        super().__init__()
        self.ln_1 = nn.LayerNorm(n_embd)
        self.attn = CausalSelfAttention(n_embd, n_head, block_size, dropout, head_dim)
        self.ln_2 = nn.LayerNorm(n_embd)
        self.mlp = nn.ModuleDict(
            dict(
                c_fc=nn.Linear(n_embd, 4 * n_embd),
                c_proj=nn.Linear(4 * n_embd, n_embd),
                act=nn.ReLU(),
                drop=nn.Dropout(dropout),
            )
        )
        m = self.mlp
        self.mlpf = lambda x: (m.drop(m.c_proj(m.act(m.c_fc(x)))) if mlp else torch.zeros_like(x))  # MLP forward

    def forward(self, x, attn_path=None, layer_id=None, labels=None, attention_maps=None, obj=None):
        x = x + self.attn(self.ln_1(x), attn_path, layer_id, labels, attention_maps, obj=obj)
        x = x + self.mlpf(self.ln_2(x))
        return x


class Tranformer(torch.nn.Module):
    def __init__(
        self,
        input_dim,
        output_dim,
        n_embd,
        n_head,
        block_size,
        num_Layers,
        dropout=0,
        mlp=False,
        head_dim=None,
    ):
        super(Tranformer, self).__init__()
        self.l_in = nn.Linear(input_dim * 2, n_embd)
        self.pos_embed = RotaryPositionalEmbeddings(input_dim)
        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size, dropout, mlp, head_dim) for _ in range(num_Layers)])
        self.l_out = nn.Linear(n_embd, output_dim)
        self.drop = nn.Dropout(dropout)

    def forward(self, x, attn_path=None, labels=None, attention_maps=None, obj=None):
        pos_embed = self.pos_embed(torch.zeros((x.size(0), x.size(1), 1, x.size(2))).to(x.device)).squeeze(2)
        x = torch.cat((x, pos_embed), dim=-1)

        x = self.l_in(x)
        x = self.drop(x)

        x = x.reshape(x.size(0), x.size(1), 1, -1)
        x = x.reshape(x.size(0), x.size(1), -1)

        for i, block in enumerate(self.blocks):
            x = block(x, attn_path, i, labels, attention_maps, obj=obj)

        x = self.l_out(x)

        return x


==> code/min-gpt/plot_attn_curves.py <==
import pandas as pd
import matplotlib.pyplot as plt
import os


flow = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": "uniform",
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": "uniform",
    "11.1": "uniform",
    "12.1": "identity",
    "13.1": "identity",
    "14.1": [("E1", "D1"), ("D2", "C1"), ("C2", "B1"), ("B2", "A1")],
    "15.1": "uniform",
    "16.1": "uniform",
    "17.1": "uniform",
    "18.1": "uniform",
    "19.1": "uniform",
    "20.1": "uniform",
    "21.1": [("D2", "E1"), ("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "22.1": [("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "23.1": [("A2", "B2")],
    "24.1": [("A2", "C2")],
}

titles = []
for head_id, edges in flow.items():
    layer, head = head_id.split(".")
    layer = int(layer)
    head = int(head)
    if isinstance(edges, list):
        for dst, src in edges:
            src = src[0] + " (" + ("first" if src[1] == "1" else "second") + ")"
            dst = dst[0] + " (" + ("first" if dst[1] == "1" else "second") + ")"
            titles.append(f"Layer {layer}, Head {head}, {src} → {dst}")

threshold = 0.5


# Function to linearly interpolate the x where y first exceeds 0.5
def find_first_x_above_threshold(x, y):
    for i in range(1, len(y)):
        if y[i - 1] <= threshold < y[i]:  # Find where y crosses the threshold
            # Perform linear interpolation between points (x[i-1], y[i-1]) and (x[i], y[i])
            slope = (y[i] - y[i - 1]) / (x[i] - x[i - 1])
            x_at_threshold = x[i - 1] + (threshold - y[i - 1]) / slope
            return x_at_threshold
    return None  # Return None if no crossing found


# Function to read CSV and plot each column
def plot_columns_from_csv(csv_file, output_dir):
    # Create the output directory if it doesn't exist
    if not os.path.exists(output_dir):
        os.makedirs(output_dir)

    # Read the CSV file, assuming no header and columns are named as x, y1, y2, ..., yN
    df = pd.read_csv(csv_file, header=None)

    # The first column is 'x', and the rest are 'y1', 'y2', ..., 'yN'
    x = df.iloc[:, 0]  # First column (x)

    # Iterate over the remaining columns to plot each y separately
    for i in range(1, df.shape[1]):
        y = df.iloc[:, i]  # Select each yi column

        x_above_05 = find_first_x_above_threshold(x, y)
        if x_above_05 is not None:
            x_above_05 = int(x_above_05 + 0.5)  # Round to the nearest integer
            print(f"For {titles[i - 1]}, the first Epoch where Attention > {threshold} is: {x_above_05}")
        else:
            print(f"For y{i}, no values are greater than 0.5")

        plt.figure()
        plt.plot(x, y)
        plt.xlabel("Epoch")
        plt.ylabel("Attention")
        plt.title(titles[i - 1])
        plt.tight_layout()

        # Save the plot as a separate image file
        output_file = os.path.join(output_dir, f"plot_y{i}.pdf")
        plt.savefig(output_file)
        plt.close()


# Example usage
csv_file = "attn_ablat/model_D/results.csv"  # Path to your CSV file
output_dir = "attn_ablat/model_D/plots"  # Directory to save the plot images
plot_columns_from_csv(csv_file, output_dir)


==> code/min-gpt/plot_losses.py <==
import pandas as pd
import matplotlib.pyplot as plt
from scipy.ndimage import gaussian_filter1d

# Load the data from CSV without headers
file_path = "models/model_D/log.txt"  # replace with your actual file path
data = pd.read_csv(file_path, header=None)

# Manually assign column names
data.columns = ["epch", "train_loss", "valid_loss"] + [f"valid_loss_{chr(65 + i)}" for i in range(4)]

# Filter the data to include only up to 1000 epochs
data = data[data["epch"] <= 800]


# Function to smooth the data using a moving average
def smooth(series, window_size=5):
    return gaussian_filter1d(series, sigma=window_size)


# Apply smoothing
data["train_loss"] = smooth(data["train_loss"])
data["valid_loss"] = smooth(data["valid_loss"])
data["valid_loss_A"] = smooth(data["valid_loss_A"])
data["valid_loss_B"] = smooth(data["valid_loss_B"])
data["valid_loss_C"] = smooth(data["valid_loss_C"])
data["valid_loss_D"] = smooth(data["valid_loss_D"])

# Plotting the validation losses
plt.figure(figsize=(6, 3))

plt.plot(data["epch"], data["valid_loss_A"], label="X$_1$ (B)", color="#2CA02C")
plt.plot(data["epch"], data["valid_loss_B"], label="X$_2$ (C)")
plt.plot(data["epch"], data["valid_loss_C"], label="X$_3$ (D)", color="#ef9f00")
plt.plot(data["epch"], data["valid_loss_D"], label="X$_4$ (E)", color="#EB3324")

plt.xlabel("Epoch")
plt.ylabel("Loss")
plt.title("Validation loss for each position in the retrieval chain")
plt.legend()
plt.grid(True)
plt.tight_layout()

# Show the plot
plt.savefig("chain_D.png")
plt.savefig("chain_D.svg")
plt.savefig("chain_D.pdf")

# Plot training and validation losses
plt.figure(figsize=(6, 3))

plt.plot(data["epch"], data["train_loss"], label="Training Loss")
plt.plot(data["epch"], data["valid_loss"], label="Validation Loss")

plt.xlabel("Epoch")
plt.ylabel("Loss")
plt.title("Training and validation loss of Transformer D")
plt.legend()
plt.grid(True)
plt.tight_layout()

# Show the plot
plt.savefig("loss_D.png")
plt.savefig("loss_D.svg")
plt.savefig("loss_D.pdf")


==> code/min-gpt/plot_mega_train.py <==
import os
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np


def read_csv_files(folder_path, has_extra_losses=True):
    """Reads all CSV files in the folder and extracts relevant data"""
    data = {}

    # List all files in the folder
    for filename in os.listdir(folder_path):
        if filename.startswith("layers_") and filename.endswith(".csv"):
            # Extract layer and run number from filename
            parts = filename.replace(".csv", "").split("_")
            num_layers = int(parts[1])
            run_id = int(parts[3])

            # Read the CSV file
            if has_extra_losses:
                columns = ["epoch", "train_loss", "valid_loss", "loss_1", "loss_2", "loss_3", "loss_4", "loss_5"]
            else:
                columns = ["epoch", "train_loss", "valid_loss", "loss_1", "loss_2", "loss_3"]

            file_path = os.path.join(folder_path, filename)
            df = pd.read_csv(file_path, header=None, names=columns)

            # Store data based on the number of layers
            if num_layers not in data:
                data[num_layers] = []
            data[num_layers].append((run_id, df))

    return data


def compute_averages(data, has_extra_losses=True):
    """Computes the average of the last 50 epochs for each metric"""
    averages = {}

    for num_layers, runs in data.items():
        avg_valid_loss = []
        avg_loss_1 = []
        avg_loss_2 = []
        avg_loss_3 = []
        if has_extra_losses:
            avg_loss_4 = []
            avg_loss_5 = []

        for run_id, run in runs:
            # Select the last 50 epochs
            last_50_epochs = run.tail(50)
            avg_valid_loss.append(last_50_epochs["valid_loss"].mean())
            avg_loss_1.append(last_50_epochs["loss_1"].mean())
            avg_loss_2.append(last_50_epochs["loss_2"].mean())
            avg_loss_3.append(last_50_epochs["loss_3"].mean())

            if has_extra_losses:
                avg_loss_4.append(last_50_epochs["loss_4"].mean())
                avg_loss_5.append(last_50_epochs["loss_5"].mean())

        # Store the averages for each number of layers
        if has_extra_losses:
            averages[num_layers] = {
                "valid_loss": np.mean(avg_valid_loss),
                "loss_1": np.mean(avg_loss_1),
                "loss_2": np.mean(avg_loss_2),
                "loss_3": np.mean(avg_loss_3),
                "loss_4": np.mean(avg_loss_4),
                "loss_5": np.mean(avg_loss_5),
            }
        else:
            averages[num_layers] = {
                "valid_loss": np.mean(avg_valid_loss),
                "loss_1": np.mean(avg_loss_1),
                "loss_2": np.mean(avg_loss_2),
                "loss_3": np.mean(avg_loss_3),
            }

    return averages


def find_first_epoch_below_threshold(data, threshold=0.5):
    """Finds the first epoch where losses go below a given threshold and checks for increasing epochs"""
    for num_layers, runs in data.items():
        for run_id, run in runs:
            epoch_breakthroughs = []

            print(f"Run {run_id} (Layers: {num_layers}):")
            for loss_col in ["loss_1", "loss_2", "loss_3", "loss_4", "loss_5"]:
                if loss_col in run.columns:
                    below_threshold_epochs = run[run[loss_col] < threshold]["epoch"]
                    if not below_threshold_epochs.empty:
                        first_epoch = below_threshold_epochs.iloc[0]
                        print(f"  {loss_col} goes below {threshold} at epoch {first_epoch}")
                        epoch_breakthroughs.append(first_epoch)
                    else:
                        print(f"  {loss_col} never goes below {threshold}")

            # Test if breakthrough epochs are increasing
            for i in range(1, len(epoch_breakthroughs)):
                if epoch_breakthroughs[i] < epoch_breakthroughs[i - 1]:
                    print("WARNING: Breakthrough epochs are not increasing!", epoch_breakthroughs)
                    exit()

            print("All breakthrough epochs are increasing!\n")


def validate_non_ic_final_loss(data, threshold=0.7):
    """Validates that the final validation loss for non-IC data never goes below 0.7"""
    for num_layers, runs in data.items():
        for run_id, run in runs:
            final_valid_loss = run["valid_loss"].iloc[-1]
            if final_valid_loss < threshold:
                print(f"WARNING: Run {run_id} (Layers: {num_layers}) has final validation loss {final_valid_loss} below {threshold}")
                exit()
            else:
                print(f"Run {run_id} (Layers: {num_layers}) passed with final validation loss {final_valid_loss} >= {threshold}")


def plot_validation_loss(averages_ic, averages_non_ic, output_file):
    """Plots the final validation loss by number of layers for IC and non-IC data and saves it to a PDF"""
    layers_ic = sorted(averages_ic.keys())
    valid_losses_ic = [averages_ic[l]["valid_loss"] for l in layers_ic]

    layers_non_ic = sorted(averages_non_ic.keys())
    valid_losses_non_ic = [averages_non_ic[l]["valid_loss"] for l in layers_non_ic]

    plt.figure(figsize=(6.5, 3.25))
    plt.plot(layers_ic, valid_losses_ic, marker="o", label="IC, D=5")
    plt.plot(layers_non_ic, valid_losses_non_ic, marker="s", label="non-IC, D=3")
    plt.xlabel("Number of Layers")
    plt.ylabel("Validation Loss")
    plt.title("Final Validation Loss by Number of Layers")
    plt.ylim(0, 1.2)  # Set y-axis limits only for the validation loss plot
    plt.grid(True)
    plt.legend(loc="upper right")  # Legend at the top right
    plt.tight_layout()

    # Save the plot to a PDF file
    plt.savefig(output_file)
    plt.close()


def plot_final_losses(averages_ic, output_file):
    """Plots the final losses (1,2,3,4,5) by number of layers and saves it to a PDF"""
    layers = sorted(averages_ic.keys())
    loss_1 = [averages_ic[l]["loss_1"] for l in layers]
    loss_2 = [averages_ic[l]["loss_2"] for l in layers]
    loss_3 = [averages_ic[l]["loss_3"] for l in layers]
    loss_4 = [averages_ic[l]["loss_4"] for l in layers]
    loss_5 = [averages_ic[l]["loss_5"] for l in layers]

    plt.figure(figsize=(6.5, 3.25))
    plt.plot(layers, loss_1, marker="o", label="X$_1$ (B)")
    plt.plot(layers, loss_2, marker="s", label="X$_2$ (C)")
    plt.plot(layers, loss_3, marker="x", label="X$_3$ (D)")
    plt.plot(layers, loss_4, marker="d", label="X$_4$ (E)")
    plt.plot(layers, loss_5, marker="*", label="X$_5$ (F)")

    plt.xlabel("Number of Layers")
    plt.ylabel("Final Loss")
    plt.title("Final Partial Loss by Number of Layers (IC)")
    plt.legend(loc="upper right")  # Legend at the top right
    plt.grid(True)
    plt.tight_layout()

    # Save the plot to a PDF file
    plt.savefig(output_file)
    plt.close()


def main():
    # Load data for IC (D=5)
    folder_path_ic = "./mega_run/d=5_40k_steps"
    data_ic = read_csv_files(folder_path_ic, has_extra_losses=True)
    averages_ic = compute_averages(data_ic, has_extra_losses=True)

    # Load data for non-IC (D=3)
    folder_path_non_ic = "./mega_run/d=3_nonIC"
    data_non_ic = read_csv_files(folder_path_non_ic, has_extra_losses=False)
    averages_non_ic = compute_averages(data_non_ic, has_extra_losses=False)

    # Generate and save the plots
    plot_validation_loss(averages_ic, averages_non_ic, "validation_loss_by_layers.pdf")
    plot_final_losses(averages_ic, "final_losses_by_layers.pdf")

    # Find and print the first epoch where each loss goes below 0.5 for IC
    find_first_epoch_below_threshold(data_ic, threshold=0.5)

    # Validate that the final validation loss for non-IC never goes below 0.7
    validate_non_ic_final_loss(data_non_ic, threshold=0.7)


if __name__ == "__main__":
    main()


==> code/min-gpt/train.py <==
import os
import shutil
import torch
from torch.utils.data import Dataset, DataLoader
from tqdm import tqdm
from model import Tranformer
from data import CustomDataset
import random
import numpy as np

# A -> seed 43
# B -> seed 42
# C -> seed 44
seed = 42
torch.manual_seed(seed)
torch.cuda.manual_seed(seed)
torch.cuda.manual_seed_all(seed)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark = False
random.seed(seed)
np.random.seed(seed)


N = 4  # Number of symbols per indirection level
D = 4  # Number of indirection levels (D = 1 is the basic induction head)

SYMBOL_DIM = 4
EMBED_SIZE = 128
N_HEADS = 8
N_LAYERS = 8

IMPLICIT_CURRICULUM = True

epoch_size = 1024
save_interval = 100000

num_epochs = 20000

block_size = N * (D * 2 + 1)
dataset_size = 1024 * 256
batch_size = 128

valid_size = 128

mlp = True
head_dim = None

output_folder = "models/model"

device = "cuda" if torch.cuda.is_available() else "cpu"
print("device is: ", device)

train_dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size, shuffle=True)
valid_dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, valid_size), batch_size=valid_size, shuffle=False)

output_dim = SYMBOL_DIM * D if IMPLICIT_CURRICULUM else SYMBOL_DIM
model = Tranformer(SYMBOL_DIM, output_dim, EMBED_SIZE, N_HEADS, block_size, N_LAYERS, mlp=mlp, head_dim=head_dim).to(device)

optimizer = torch.optim.AdamW(model.parameters(), lr=1e-4, weight_decay=0.1)
criterion = torch.nn.MSELoss()

if os.path.exists(output_folder):
    shutil.rmtree(output_folder)
os.makedirs(output_folder, exist_ok=True)

log = open(f"{output_folder}/log.txt", "w")

bar = tqdm(total=num_epochs)
global_step = 0
for epoch in range(num_epochs + 1):
    train_loss = 0
    for x, y in train_dataloader:
        x = x.to(device)
        y = y.to(device)
        optimizer.zero_grad()
        y_pred = model(x)
        y_pred = y_pred[:, -N:]
        loss = criterion(y_pred, y)
        loss.backward()
        optimizer.step()
        train_loss += loss.item()

        global_step += batch_size
        if global_step % epoch_size == 0:
            break

    valid_loss = 0
    position_losses = [0 for _ in range(D)]
    model.eval()
    for x, y in valid_dataloader:
        x = x.to(device)
        y = y.to(device)
        y_pred = model(x)[:, -N:]
        loss = criterion(y_pred, y)

        if IMPLICIT_CURRICULUM:
            y_split = y.split(SYMBOL_DIM, dim=2)
            y_pred_split = y_pred.split(SYMBOL_DIM, dim=2)
            for i in range(D):
                position_losses[i] += criterion(y_pred_split[i], y_split[i]).item()

        valid_loss += loss.item()
    model.train()

    train_loss /= epoch_size / batch_size
    valid_loss /= len(valid_dataloader)

    bar.set_description(f"Loss: {train_loss:.4f}, Valid loss: {valid_loss:.4f}")
    bar.update(1)

    log.write(f"{epoch},{train_loss},{valid_loss},{','.join(str(l / len(valid_dataloader)) for l in position_losses)}\n")
    log.flush()

    save_interval = 20 if epoch < 1000 else 50
    save_interval = 10
    if epoch % save_interval == 0:
        torch.save(model.state_dict(), f"{output_folder}/{epoch}.pt")


==> llms/03_gpt_retrieval_equation.py <==
# pip install google-generativeai openai anthropic

import os
from numpy import random
import numpy as np
from dotenv import load_dotenv
from tqdm import tqdm

load_dotenv()

from openai import OpenAI
import anthropic
import google.generativeai as genai


opanai_client = OpenAI()
anthropic_client = anthropic.Anthropic()
gemini_client = genai.GenerativeModel(
    model_name="gemini-1.5-pro",
    generation_config={
        "temperature": 0,
        "top_p": 0.95,
        "top_k": 64,
        "max_output_tokens": 256,
        "response_mime_type": "text/plain",
    },
)


def fireworks(text, model):
    import requests
    import json

    url = "https://api.fireworks.ai/inference/v1/chat/completions"
    payload = {
        "model": "accounts/fireworks/models/" + model,
        "max_tokens": 256,
        "top_p": 1,
        "top_k": 40,
        "presence_penalty": 0,
        "frequency_penalty": 0,
        "temperature": 0.6,
        "messages": [{"role": "user", "content": [{"type": "text", "text": text}]}],
    }
    headers = {
        "Accept": "application/json",
        "Content-Type": "application/json",
        "Authorization": "Bearer " + os.getenv("FIREWORKS_API_KEY"),
    }
    response = requests.request("POST", url, headers=headers, data=json.dumps(payload))
    return json.loads(response.text)["choices"][0]["message"]["content"]


def query_gpt(text, model):

    try:
        if model.startswith("gpt-"):
            response = (
                opanai_client.chat.completions.create(
                    model=model,
                    messages=[
                        {
                            "role": "user",
                            "content": [
                                {
                                    "type": "text",
                                    "text": text,
                                }
                            ],
                        },
                    ],
                    temperature=0,
                    max_tokens=256,
                    top_p=1,
                    frequency_penalty=0,
                    presence_penalty=0,
                )
                .choices[0]
                .message.content
            )
        elif model.startswith("claude-"):
            response = (
                anthropic_client.messages.create(
                    model=model,
                    max_tokens=256,
                    temperature=0,
                    messages=[
                        {
                            "role": "user",
                            "content": [
                                {
                                    "type": "text",
                                    "text": text,
                                }
                            ],
                        }
                    ],
                )
                .content[0]
                .text
            )
        elif model == "gemini-1.5-pro":
            response = gemini_client.start_chat().send_message(text).text
        elif model.startswith("llama-"):
            response = fireworks(text, model)
        else:
            raise Exception("Invalid model: " + model)
    except Exception as e:
        print(e)
        return query_gpt(text, model)

    return response


def generate_problem(N, D, ordered=True):
    symbols = [
        "0123",
        "abcd",
        "efgh",
        "ijkl",
        "mnop",
        "qrst",
        "uvwx",
        "yzAB",
        "CDEF",
        "GHIJ",
        "KLMN",
        "OPQR",
        "STUV",
        "WXYZ",
    ]

    perm = [np.random.permutation(N) for _ in range(D)]

    equalities = []
    values = list(range(N))
    for i in range(D):
        p = list(range(N))
        random.shuffle(p)
        for j in p:
            if ordered or (i == 0 or random.random() < 0.5):
                equalities.append(f"{symbols[i + 1][j]} = {symbols[i][perm[i][j]]}")
            else:
                equalities.append(f"{symbols[i + 1][j]} = {symbols[i][perm[i][j]]}")

        values = [values[perm[i][j]] for j in range(N)]

    ix = np.random.choice(list(range(N)))

    query = "\n".join(equalities) + f"\nWhat is the value of {symbols[D][ix]}? Say directly only the numeric value, without any other words."
    answer = values[ix]

    return query, answer


N = 4
D = 13

fout = open("stats.txt", "a")

for model in [
    "llama-v3p1-405b-instruct",
    "gemini-1.5-pro",
    "gpt-4o-2024-08-06",
    "claude-3-5-sonnet-20240620",
]:
    fout.write(f"Model: {model}\n")
    fout.flush()

    for D in range(2, 14):
        correct = 0
        total = 400

        bar = tqdm(total=total)
        while bar.n < total:
            query, answer = generate_problem(N, D)
            print(query)
            print("Correct:", answer)

            answer_gpt = query_gpt(query, model)
            print("GPT:", answer_gpt)

            try:
                if int(answer_gpt) < 0 or int(answer_gpt) >= N:
                    print("Invalid answer")
                    raise Exception("Invalid answer")
                if int(answer_gpt) == answer:
                    correct += 1
                bar.update(1)
            except:
                print("Error parsing answer")
                pass

            print(f"\nCorrect: {correct}/{bar.n}")

        fout.write(f"D = {D}, N = {N}, {correct}/{total}\n")
        fout.flush()

    fout.write("\n")


==> llms/04_gpt_retrieval.py <==
# pip install google-generativeai openai anthropic

import os
from numpy import random
import numpy as np
from dotenv import load_dotenv
from tqdm import tqdm

load_dotenv()

from openai import OpenAI
import anthropic
import google.generativeai as genai


opanai_client = OpenAI()
anthropic_client = anthropic.Anthropic()
gemini_client = genai.GenerativeModel(
    model_name="gemini-1.5-pro",
    generation_config={
        "temperature": 0,
        "top_p": 0.95,
        "top_k": 64,
        "max_output_tokens": 256,
        "response_mime_type": "text/plain",
    },
)


def fireworks(text, model):
    import requests
    import json

    url = "https://api.fireworks.ai/inference/v1/chat/completions"
    payload = {
        "model": "accounts/fireworks/models/" + model,
        "max_tokens": 256,
        "top_p": 1,
        "top_k": 40,
        "presence_penalty": 0,
        "frequency_penalty": 0,
        "temperature": 0.6,
        "messages": [{"role": "user", "content": [{"type": "text", "text": text}]}],
    }
    headers = {
        "Accept": "application/json",
        "Content-Type": "application/json",
        "Authorization": "Bearer " + os.getenv("FIREWORKS_API_KEY"),
    }
    response = requests.request("POST", url, headers=headers, data=json.dumps(payload))
    return json.loads(response.text)["choices"][0]["message"]["content"]


def query_gpt(text, model):

    try:
        if model.startswith("gpt-"):
            response = (
                opanai_client.chat.completions.create(
                    model=model,
                    messages=[
                        {
                            "role": "user",
                            "content": [
                                {
                                    "type": "text",
                                    "text": text,
                                }
                            ],
                        },
                    ],
                    temperature=0,
                    max_tokens=256,
                    top_p=1,
                    frequency_penalty=0,
                    presence_penalty=0,
                )
                .choices[0]
                .message.content
            )
        elif model.startswith("claude-"):
            response = (
                anthropic_client.messages.create(
                    model=model,
                    max_tokens=256,
                    temperature=0,
                    messages=[
                        {
                            "role": "user",
                            "content": [
                                {
                                    "type": "text",
                                    "text": text,
                                }
                            ],
                        }
                    ],
                )
                .content[0]
                .text
            )
        elif model == "gemini-1.5-pro":
            response = gemini_client.start_chat().send_message(text).text
        elif model.startswith("llama-"):
            response = fireworks(text, model)
        else:
            raise Exception("Invalid model: " + model)
    except Exception as e:
        print(e)
        return query_gpt(text)

    return response


def generate_retrieval_equation(N, D):
    symbols = [
        "0123",
        "abcd",
        "efgh",
        "ijkl",
        "mnop",
        "qrst",
        "uvwx",
        "yzAB",
        "CDEF",
        "GHIJ",
        "KLMN",
        "OPQR",
        "STUV",
        "WXYZ",
    ]

    perm = [np.random.permutation(N) for _ in range(D)]

    equalities = []
    values = list(range(N))
    for i in range(D):
        p = list(range(N))
        random.shuffle(p)
        for j in p:
            equalities.append(f"{symbols[i + 1][j]} = {symbols[i][perm[i][j]]}")

        values = [values[perm[i][j]] for j in range(N)]

    ix = np.random.choice(list(range(N)))

    query = "\n".join(equalities) + f"\nWhat is the value of {symbols[D][ix]}? Say directly only the numeric value, without any other words."
    answer = values[ix]

    return query, answer


def generate_retrieval_lives_with(N, D):
    names = "Alice Bob Charlie David Eve Frank Grace Henry Isabelle Jack Kate Larry Mary Nick Olivia Peter Queen Rose Sam Tom Ulysses Violet William Xander Yvonne Zach Adam Beth Carl Dana Edna Fred Gina Hank Iris Jake Kelly Liam Mona Nicky Ollie Penny Quin Remy Sally Tim Ursula Victor Wendy Xander Yvonne Zachary".split()
    places = "Amsterdam Berlin Cairo Delhi Edinburgh Florence Geneva Havana Istanbul Jerusalem Kyoto Lima Madrid Nairobi Oslo Paris Quebec Rome Sydney Tokyo Ulaanbaatar Vienna Warsaw Xian Yerevan Zurich".split()

    perm = [np.random.permutation(N) for _ in range(D)]

    statements = []
    values = list(range(N))
    for i in range(D):
        p = list(range(N))
        random.shuffle(p)
        for j in p:
            if i == 0:
                statements.append(f"{names[j]} lives in {places[perm[i][j]]}")
            else:
                statements.append(f"{names[j + N * i]} lives with {names[perm[i][j] + N * (i - 1)]}")

        values = [values[perm[i][j]] for j in range(N)]

    ix = np.random.choice(list(range(N)))
    name = names[ix + N * (D - 1)]
    place = places[values[ix]]

    query = "\n".join(statements) + f"\nWhere does {name} live? Say directly only the name of the city, without any other words."
    answer = place
    possible_answers = [places[i] for i in range(N)]

    return query, answer, possible_answers


def generate_retrieval_kingdoms(N, D):
    people = "Alice Bob Charlie David".split()
    cities = "Florinia Silvania Aurora Novaria".split()
    beliefs = "luminism harmonianism celestianism elysianism".split()
    foods = "beef pork chicken lamb".split()
    elements = "Nephryon Astralyte Virellium Zephyrium".split()
    effects = "Synthemia Aetherflux Somnosis Chronogy".split()

    perm = [np.random.permutation(N) for _ in range(D)]

    statements = []
    values = list(range(N))

    for i in range(D):
        p = list(range(N))
        random.shuffle(p)
        for j in p:
            if i == 0:
                statements.append(f"{people[perm[i][j]]} lives in {cities[j]}.")
            elif i == 1:
                statements.append(f"{cities[perm[i][j]]}ns believes in {beliefs[j]}.")
            elif i == 2:
                statements.append(f"{beliefs[perm[i][j]].capitalize().replace('ism', 'ists')} eat {foods[j]}.")
            elif i == 3:
                statements.append(f"{foods[perm[i][j]].capitalize()} contains {elements[j]}.")
            elif i == 4:
                statements.append(f"{elements[perm[i][j]].capitalize()} causes {effects[j]}.")
            else:
                raise Exception("Invalid D")
        # effects[j] -> elements[perm[4][j]] -> foods[perm[3][perm[4][j]]] -> beliefs[perm[2][perm[3][perm[4][j]]]] -> cities[perm[1][perm[2][perm[3][perm[4][j]]]]] -> people[perm[0][perm[1][perm[2][perm[3][perm[4][j]]]]]]

        values = [values[perm[i][j]] for j in range(N)]

    ix = np.random.choice(list(range(N)))

    query = "\n".join(statements) + f"\nWho has {[cities, beliefs, foods, elements, effects][D - 1][ix]}? Say directly the name without other words."
    answer = people[values[ix]]
    possible_answers = [people[i] for i in range(N)]

    return query, answer, possible_answers


def generate_retrieval_functions():
    funcs = [np.random.permutation(4) for _ in range(4)]
    letter_funcs = "abcd"
    letter_funcs_2 = "efgh"
    letters_vals = "ijkl"
    statements = []

    for i in range(4):
        for j in range(4):
            statements.append(f"{letter_funcs[i]}({j}) = {funcs[i][j]}")

    p_funcs = np.random.permutation(4)
    p_vals = np.random.permutation(4)

    for i in range(4):
        statements.append(f"{letter_funcs_2[i]} = {letter_funcs[p_funcs[i]]}")
    for i in range(4):
        statements.append(f"{letters_vals[i]} = {p_vals[i]}")

    ix1 = np.random.choice(4)
    ix2 = np.random.choice(4)

    query = "\n".join(statements) + f"\nWhat is the value of {letter_funcs_2[ix1]}({letters_vals[ix2]})? Say directly only the numeric value, without any other words."
    answer = str(funcs[p_funcs[ix1]][p_vals[ix2]])
    possible_answers = list(str(i) for i in range(4))

    return query, answer, possible_answers


def generate_retrieval_relatives():
    girl_names = "Alice Beth Cathy Dana Emma Fiona Grace Helen Isabelle Jane Kate Lily Mary Nancy Olivia Penny Queen Rose Sally Tina Ursula Violet Wendy Yvonne Zoe".split()
    boy_names = "Adam Bob Carl David Ed Fred George Hank Ike Jack Kevin Larry Mike Nick Oliver Peter Quin Remy Sam Tim Ulysses Victor William Xander Yancy Zach".split()
    country_names = "Argentina Brazil Canada Denmark England France Germany Hungary Italy Japan Kenya Laos Mexico Norway Peru Qatar Russia Spain Turkey Ukraine Venezuela Wales Yemen Zimbabwe".split()
    base_names = [
        ("John", "his"),
        ("Chris", "his"),
        ("Diana", "her"),
        ("Eve", "her"),
    ]
    relations = "mother sister father brother".split()
    jobs = "doctor lawyer teacher engineer".split()

    statements = []

    family = np.random.permutation(16).reshape(4, 4)
    locations = np.random.permutation(16).reshape(4, 4)
    statements_locations = []
    for i in range(4):
        for j in range(4):
            if j < 2:
                name = girl_names[family[i][j]]
            else:
                name = boy_names[family[i][j]]
            statements.append(f"{base_names[i][0]}'s {relations[j]} is {name}.")
            statements_locations.append(f"{name} lives in {country_names[locations[i][j]]}.")

    random.shuffle(statements_locations)
    statements = statements_locations + statements

    jobs_relatives = np.random.permutation(4)
    for i in range(4):
        statements.append(f"{jobs[i].capitalize()}s live with their {relations[jobs_relatives[i]]}s.")

    assigned_jobs = np.random.permutation(4)
    for i in range(4):
        statements.append(f"{base_names[i][0]} works as {'an' if jobs[assigned_jobs[i]][0] in 'aeiou' else 'a'} {jobs[assigned_jobs[i]]}.")

    ix = np.random.choice(list(range(4)))
    name = base_names[ix][0]

    query = "\n".join(statements) + f"\nWhere does {name} live? Say directly only the name, without any other words."
    answer = country_names[locations[ix][jobs_relatives[assigned_jobs[ix]]]]
    possible_answers = country_names[:16]

    return query, answer, possible_answers


N = 4
D = 5

model = "gpt-4o-2024-08-06"

correct = 0
total = 500

bar = tqdm(total=total)
while bar.n < total:
    # query, answer, possible_answers = generate_retrieval_lives_with(N, D)
    # query, answer, possible_answers = generate_retrieval_kingdoms(N, D)
    # query, answer, possible_answers = generate_retrieval_functions()
    query, answer, possible_answers = generate_retrieval_relatives()
    print("\n" + query)
    print("Correct:", answer)

    answer_gpt = query_gpt(query, model)
    print("GPT:", answer_gpt)

    try:
        if answer_gpt not in possible_answers:
            print("Invalid answer")
            raise Exception("Invalid answer")
        if answer_gpt == answer:
            correct += 1
        bar.update(1)
    except:
        print("Error parsing answer")
        pass

    print(f"\nCorrect: {correct}/{bar.n}")

print(f"\nD = {D}, N = {N}, {correct}/{total}\n")


==> llms/05_plots.py <==
import matplotlib.pyplot as plt


def plot_equations():
    # Data for each model
    data = {
        "GPT-4o": [500, 500, 500, 500, 494, 476, 414, 305, 259, 163, 142, 129],
        "Claude 3.5 Sonnet": [
            500,
            500,
            500,
            499,
            477,
            364,
            260,
            207,
            151,
            136,
            124,
            132,
        ],
        "Gemini 1.5 Pro": [500, 500, 500, 498, 481, 395, 318, 223, 189, 146, 136, 104],
        "Llama 3.1 405b": [500, 500, 498, 496, 455, 337, 226, 171, 158, 149, 134, 134],
    }
    markers = {
        "GPT-4o": "o",
        "Claude 3.5 Sonnet": "s",
        "Gemini 1.5 Pro": "D",
        "Llama 3.1 405b": "^",
    }

    # Divide by 500
    for model, accuracies in data.items():
        data[model] = [acc / 500 * 100 for acc in accuracies]

    # Corresponding values of D
    D_values = [2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13]

    # Plotting the data
    plt.figure(figsize=(5.8, 4))

    for model, accuracies in data.items():
        plt.plot(D_values, accuracies, marker=markers[model], label=model)

    # Adding base accuracy line
    plt.axhline(y=25, color="gray", linestyle="--")

    # Label on the line itself, above the dashed line, near the vertical axis
    plt.text(
        2.1,
        26,
        "Random guessing",
        verticalalignment="bottom",
        horizontalalignment="left",
        color="gray",
    )

    # Adding titles and labels
    plt.title("Accuracy of state-of-the-art language models\non the retrieval task ($\\it{equations}$ formulation)")
    plt.xlabel("Number of retrival steps (D)")
    plt.ylabel("Accuracy (%)")
    plt.xticks(D_values)
    plt.grid(True)
    plt.legend()

    # Remove left and right padding
    plt.tight_layout()

    # Save the plot
    plt.savefig("llm_retrieval_equations.png")
    plt.savefig("llm_retrieval_equations.svg")
    plt.savefig("llm_retrieval_equations.pdf")


def plot_others():
    # Data for the new plot
    categories = [
        "$\\it{“Lives\\ with”}$\nformulation\n(D=5)",
        "$\\it{“Kingdoms”}$\nformulation\n(D=5)",
        "$\\it{“Functions”}$\nformulation",
        "$\\it{“Relatives”}$\nformulation",
    ]

    accuracy_values = [95, 89, 91, 67]
    base_rates = [25, 25, 25, 6.25]

    # Plotting the data with horizontal pastel green bars and corrected base lines
    plt.figure(figsize=(5, 4))

    # Plotting the horizontal bars with reversed order
    bars = plt.barh(categories[::-1], accuracy_values[::-1], color="palegreen")

    # Adding the base rate lines and labels
    for i, base_rate in enumerate(base_rates[::-1]):
        plt.axvline(
            x=base_rate,
            color="gray",
            linestyle="--",
            ymax=(i + 1) / len(categories),
            ymin=i / len(categories),
        )

    # Adding titles and labels
    plt.title("Accuracy of GPT-4o on different $\\it{retrieval}$\nand $\\it{conditional\\ retrieval}$ tasks")
    plt.xlabel("Accuracy (%)")
    plt.xlim(0, 100)

    # Centering the labels on the y-axis
    plt.yticks(plt.yticks()[0], ha="center")
    plt.gca().yaxis.set_tick_params(pad=35)

    # Remove left and right padding
    plt.tight_layout()

    # Save the plot
    plt.savefig("llm_retrieval_tasks.png")
    plt.savefig("llm_retrieval_tasks.svg")
    plt.savefig("llm_retrieval_tasks.pdf")


plot_equations()
plot_others()


==> min-gpt/attn_ablat.py <==
import os
import shutil
import torch
from torch.utils.data import DataLoader
from tqdm import tqdm
from model import Tranformer
from data import CustomDataset

N = 4  # Number of symbols per indirection level
D = 3  # Number of indirection levels (D = 1 is the basic induction head)

SYMBOL_DIM = 4
EMBED_SIZE = 128
N_HEADS = 1
N_LAYERS = 12

IMPLICIT_CURRICULUM = True

mlp = True
head_dim = None

epoch_size = 1024
save_interval = 50

num_epochs = 5000

block_size = N * (D * 2 + 1)
dataset_size = 16
batch_size = 1

valid_size = 128

model_path = "models/model_D/500.pt"  # Total loss: 0.04475724999792874, Base loss: 0.03099941398249939
output_folder = "attn_ablat/model_D"

model_path = "models/model_A/3000.pt"  # 0.03227014990989119
output_folder = "attn_ablat/model_A"

model_path = "models/model_B/3000.pt"  # 0.04213446215726435
output_folder = "attn_ablat/model_B"

model_path = "models/model_C/3000.pt"  # 0.04818190215155482
output_folder = "attn_ablat/model_C"

device = "cuda" if torch.cuda.is_available() else "cpu"

dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size)

criterion = torch.nn.MSELoss()

model = Tranformer(SYMBOL_DIM, SYMBOL_DIM * D, EMBED_SIZE, N_HEADS, block_size, N_LAYERS, mlp=mlp, head_dim=head_dim).to(device)
model.load_state_dict(torch.load(model_path))
model.eval()


flow_A = {
    "1.1": "identity",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": "uniform",
    "8.1": [("D1", "C1"), ("C2", "B1"), ("B2", "A1")],
    "9.1": [("C2", "D1")],
    "10.1": [("B2", "C2")],
    "11.1": "uniform",
    "12.1": [("A2", "B2")],
}

flow_B = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": [("D1", "C1"), ("C2", "B1"), ("B2", "A1")],
    "6.1": "uniform",
    "7.1": [("C2", "D1")],
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": "uniform",
    "11.1": [("A2", "B2")],
    "12.1": [("A2", "C2")],
}

flow_C = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": [("D1", "C1"), ("C2", "B1"), ("B2", "A1")],
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": [("B2", "C2")],
    "11.1": [("A2", "B2")],
    "12.1": [("A2", "D1")],
}

flow_D = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": "uniform",
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": "uniform",
    "11.1": "uniform",
    "12.1": "identity",
    "13.1": "identity",
    "14.1": [("E1", "D1"), ("D2", "C1"), ("C2", "B1"), ("B2", "A1")],
    "15.1": "uniform",
    "16.1": "uniform",
    "17.1": "uniform",
    "18.1": "uniform",
    "19.1": "uniform",
    "20.1": "uniform",
    "21.1": [("D2", "E1"), ("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "22.1": [("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "23.1": [("A2", "B2")],
    "24.1": [("A2", "C2")],
}

flow = flow_C

output_folder_2 = output_folder + "_ablation"

if os.path.exists(output_folder):
    shutil.rmtree(output_folder)
os.makedirs(output_folder, exist_ok=True)
if os.path.exists(output_folder_2):
    shutil.rmtree(output_folder_2)
os.makedirs(output_folder_2, exist_ok=True)

total_loss = 0
total_loss_base = 0

pbar = tqdm(total=dataset_size)

for x, y in dataloader:
    num_symbols = x.shape[1]
    labels = [None for _ in range(num_symbols)]
    next_free_label = "A"
    for i in range(num_symbols):
        j = 0
        while j < i and (x[0, i] == x[0, j]).all().item() == False:
            j += 1
        if j < i:
            labels[i] = labels[j]
        else:
            labels[i] = next_free_label
            next_free_label = chr(ord(next_free_label) + 1)

    mapping = {}
    for i in range(0, num_symbols - N, 2):
        mapping[labels[i]] = labels[i + 1]

    relabel = {}
    next_free_label = "A"
    for i in range(N):
        next_letter = "A"
        s = labels[num_symbols - N + i]
        while s is not None:
            relabel[s] = (next_letter, i, next_free_label)
            next_letter = chr(ord(next_letter) + 1)
            next_free_label = chr(ord(next_free_label) + 1)
            s = mapping.get(s)

    encountered = set()
    chain_labels = []
    for i in range(num_symbols):
        name, chain, new_label = relabel.get(labels[i], (labels[i], None, None))
        name += "1" if labels[i] not in encountered else "2"
        encountered.add(labels[i])

        chain_labels.append((name, chain))
        labels[i] = new_label

    attention_maps = [[None for _ in range(N_HEADS)] for _ in range(N_LAYERS)]
    for head_id, edges in flow.items():
        layer, head = head_id.split(".")
        layer = int(layer) - 1
        head = int(head) - 1

        attention_maps[layer][head] = torch.zeros(1, num_symbols, num_symbols)

        if edges == "uniform":
            for i in range(num_symbols):
                for j in range(i + 1):
                    attention_maps[layer][head][0, i, j] = 1.0 / (i + 1)
        elif edges == "identity":
            for i in range(num_symbols):
                attention_maps[layer][head][0, i, i] = 1
        else:
            for dst, src in edges:
                for i in range(num_symbols):
                    for j in range(num_symbols):
                        if chain_labels[i][0] == src and chain_labels[j][0] == dst and chain_labels[i][1] == chain_labels[j][1]:
                            attention_maps[layer][head][0, j, i] = 1

    attention_maps = [[a.to(device) if a is not None else None for a in b] for b in attention_maps]

    x = x.to(device)
    y = y.to(device)
    y_pred = model(x, attention_maps=attention_maps, labels=labels)
    y_pred_base = model(x)

    loss = criterion(y_pred[:, -N:], y).item()
    loss_base = criterion(y_pred_base[:, -N:], y).item()

    pbar.set_description(f"Loss: {loss:.4f}, Base loss: {loss_base:.4f}")
    pbar.update(1)

    total_loss += loss
    total_loss_base += loss_base

pbar.close()

print(f"Total loss: {total_loss / dataset_size}, Base loss: {total_loss_base / dataset_size}")


==> min-gpt/attn_emergence.py <==
import os
import shutil
import torch
from torch.utils.data import Dataset, DataLoader
from tqdm import tqdm
from model import Tranformer, plot_attention
from data import CustomDataset

N = 4  # Number of symbols per indirection level
D = 4  # Number of indirection levels (D = 1 is the basic induction head)

SYMBOL_DIM = 4
EMBED_SIZE = 512
N_HEADS = 1
N_LAYERS = 24

IMPLICIT_CURRICULUM = True

mlp = False
head_dim = 16

epoch_size = 1024
save_interval = 10

num_epochs = 1000

block_size = N * (D * 2 + 1)
dataset_size = 32
batch_size = 1

valid_size = 128

model_path = "models/model_C/3000.pt"  # 0.04818190215155482
output_folder = "attn_ablat/model_C"

model_path = "models/model_B/3000.pt"  # 0.04213446215726435
output_folder = "attn_ablat/model_B"

model_path = "models/model_A/3000.pt"  # 0.03227014990989119
output_folder = "attn_ablat/model_A"

model_path = "models/model_D/"
output_folder = "attn_ablat/model_D"

device = "cuda" if torch.cuda.is_available() else "cpu"

dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size)

criterion = torch.nn.MSELoss()

model = Tranformer(SYMBOL_DIM, SYMBOL_DIM * D, EMBED_SIZE, N_HEADS, block_size, N_LAYERS, mlp=mlp, head_dim=head_dim).to(device)


def find_delta_loss(flow):
    total_loss = 0
    total_loss_base = 0

    for x, y in dataloader:
        num_symbols = x.shape[1]
        labels = [None for _ in range(num_symbols)]
        next_free_label = "A"
        for i in range(num_symbols):
            j = 0
            while j < i and (x[0, i] == x[0, j]).all().item() == False:
                j += 1
            if j < i:
                labels[i] = labels[j]
            else:
                labels[i] = next_free_label
                next_free_label = chr(ord(next_free_label) + 1)

        mapping = {}
        for i in range(0, num_symbols - N, 2):
            mapping[labels[i]] = labels[i + 1]

        relabel = {}
        next_free_label = "A"
        for i in range(N):
            next_letter = "A"
            s = labels[num_symbols - N + i]
            while s is not None:
                relabel[s] = (next_letter, i, next_free_label)
                next_letter = chr(ord(next_letter) + 1)
                next_free_label = chr(ord(next_free_label) + 1)
                s = mapping.get(s)

        encountered = set()
        chain_labels = []
        for i in range(num_symbols):
            name, chain, new_label = relabel.get(labels[i], (labels[i], None, None))
            name += "1" if labels[i] not in encountered else "2"
            encountered.add(labels[i])

            chain_labels.append((name, chain))
            labels[i] = new_label

        attention_maps = [[None for _ in range(N_HEADS)] for _ in range(N_LAYERS)]
        for head_id, edges in flow.items():
            layer, head = head_id.split(".")
            layer = int(layer) - 1
            head = int(head) - 1

            attention_maps[layer][head] = torch.zeros(1, num_symbols, num_symbols)

            if edges == "uniform":
                for i in range(num_symbols):
                    for j in range(i + 1):
                        attention_maps[layer][head][0, i, j] = 1.0 / (i + 1)
            elif edges == "identity":
                for i in range(num_symbols):
                    attention_maps[layer][head][0, i, i] = 1
            else:
                for dst, src in edges:
                    for i in range(num_symbols):
                        for j in range(num_symbols):
                            if chain_labels[i][0] == src and chain_labels[j][0] == dst and chain_labels[i][1] == chain_labels[j][1]:
                                attention_maps[layer][head][0, j, i] = 1

        attention_maps = [[a.to(device) if a is not None else None for a in b] for b in attention_maps]

        x = x.to(device)
        y = y.to(device)
        y_pred = model(x, attention_maps=attention_maps, labels=labels)  # , attn_path=output_folder_2
        y_pred_base = model(x)

        loss = criterion(y_pred[:, -N:], y).item()
        loss_base = criterion(y_pred_base[:, -N:], y).item()

        total_loss += loss
        total_loss_base += loss_base

    return total_loss / dataset_size, total_loss_base / dataset_size


def find_avg_attn(head_id, edge):
    layer, head = head_id.split(".")
    layer = int(layer) - 1
    head = int(head) - 1

    dst, src = edge

    obj = {
        "layer": layer,
        "edge": edge,
        "sum": 0,
        "count": 0,
    }

    expected = 0
    for x, y in dataloader:
        num_symbols = x.shape[1]
        labels = [None for _ in range(num_symbols)]
        next_free_label = "A"
        for i in range(num_symbols):
            j = 0
            while j < i and (x[0, i] == x[0, j]).all().item() == False:
                j += 1
            if j < i:
                labels[i] = labels[j]
            else:
                labels[i] = next_free_label
                next_free_label = chr(ord(next_free_label) + 1)

        mapping = {}
        for i in range(0, num_symbols - N, 2):
            mapping[labels[i]] = labels[i + 1]

        relabel = {}
        next_free_label = "A"
        for i in range(N):
            next_letter = "A"
            s = labels[num_symbols - N + i]
            while s is not None:
                relabel[s] = (next_letter, i, next_free_label)
                next_letter = chr(ord(next_letter) + 1)
                next_free_label = chr(ord(next_free_label) + 1)
                s = mapping.get(s)

        encountered = set()
        chain_labels = []
        for i in range(num_symbols):
            name, chain, new_label = relabel.get(labels[i], (labels[i], None, None))
            name += "1" if labels[i] not in encountered else "2"
            encountered.add(labels[i])

            chain_labels.append((name, chain))
            labels[i] = new_label

        attention_map = torch.zeros(1, num_symbols, num_symbols)
        for i in range(num_symbols):
            for j in range(num_symbols):
                if chain_labels[i][0] == src and chain_labels[j][0] == dst and chain_labels[i][1] == chain_labels[j][1]:
                    attention_map[0, j, i] = 1
                    expected += 1 / (j + 1)

        obj["attention_map"] = attention_map.to(device)

        x = x.to(device)
        y = y.to(device)
        y_pred = model(x, obj=obj)

    expected /= dataset_size * N
    return (obj["sum"] / obj["count"] - expected) / (1 - expected)


flow_D = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": "uniform",
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": "uniform",
    "11.1": "uniform",
    "12.1": "identity",
    "13.1": "identity",
    "14.1": [("E1", "D1"), ("D2", "C1"), ("C2", "B1"), ("B2", "A1")],
    "15.1": "uniform",
    "16.1": "uniform",
    "17.1": "uniform",
    "18.1": "uniform",
    "19.1": "uniform",
    "20.1": "uniform",
    "21.1": [("D2", "E1"), ("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "22.1": [("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "23.1": [("A2", "B2")],
    "24.1": [("A2", "C2")],
}

flow = flow_D

paths = []
for head_id, edges in flow.items():
    if isinstance(edges, list):
        for edge in edges:
            paths.append((head_id, edge))

fout = open(os.path.join(output_folder, "results.csv"), "w")

for epoch in range(0, num_epochs + 1, save_interval):
    model_path_epoch = model_path + str(epoch) + ".pt"
    model.load_state_dict(torch.load(model_path_epoch))
    model.eval()

    row = [epoch]
    for head_id, edge in paths:
        attn = find_avg_attn(head_id, edge)
        print(head_id, edge, attn)
        row.append(attn)
    fout.write(",".join(map(str, row)) + "\n")
    fout.flush()
    print(f"Epoch {epoch} done")


==> min-gpt/attn_viz.py <==
import os
import shutil
import torch
from torch.utils.data import Dataset, DataLoader
from tqdm import tqdm
from model import Tranformer
from data import CustomDataset

### MODEL A

N = 4
D = 3

SYMBOL_DIM = 4
EMBED_SIZE = 128
N_HEADS = 1
N_LAYERS = 12

IMPLICIT_CURRICULUM = True

mlp = True
head_dim = None

block_size = N * (D * 2 + 1)
dataset_size = 1
batch_size = 64

valid_size = 128

model_path = "models/model_C/3000.pt"
output_folder = "attn_viz/model_C_pdf"

### MODEL D

N = 4
D = 4

SYMBOL_DIM = 4
EMBED_SIZE = 512
N_HEADS = 1
N_LAYERS = 24

IMPLICIT_CURRICULUM = True

mlp = False
head_dim = 16

block_size = N * (D * 2 + 1)
dataset_size = 1
batch_size = 64

valid_size = 128

model_path = "models/model_D/1000.pt"
output_folder = "attn_viz/model_D"

device = "cuda" if torch.cuda.is_available() else "cpu"

dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size)

output_dim = SYMBOL_DIM * D if IMPLICIT_CURRICULUM else SYMBOL_DIM
model = Tranformer(SYMBOL_DIM, output_dim, EMBED_SIZE, N_HEADS, block_size, N_LAYERS, mlp=mlp, head_dim=head_dim).to(device)
model.load_state_dict(torch.load(model_path))
model.eval()

if os.path.exists(output_folder):
    shutil.rmtree(output_folder)
os.makedirs(output_folder, exist_ok=True)

for x, y in dataloader:
    num_symbols = x.shape[1]
    labels = [None for _ in range(num_symbols)]
    next_free_label = "A"
    for i in range(num_symbols):
        j = 0
        while j < i and (x[0, i] == x[0, j]).all().item() == False:
            j += 1
        if j < i:
            labels[i] = labels[j]
        else:
            labels[i] = next_free_label
            next_free_label = chr(ord(next_free_label) + 1)

    mapping = {}
    for i in range(0, num_symbols - N, 2):
        mapping[labels[i]] = labels[i + 1]

    relabel = {}
    next_free_label = "A"
    for i in range(N):
        s = labels[num_symbols - N + i]
        while s is not None:
            relabel[s] = next_free_label
            next_free_label = chr(ord(next_free_label) + 1)
            s = mapping.get(s)

    labels = [relabel.get(l, l) for l in labels]

    x = x.to(device)
    y = y.to(device)
    y_pred = model(x, output_folder, labels)


==> min-gpt/data.py <==
import random
import torch
from torch.utils.data import Dataset
import os

from tqdm import tqdm

CACHE_FOLDER = "cache"


class CustomDataset(Dataset):
    def __init__(self, N, D, K, full_chain, size):
        self.N = N  # Number of symbols per indirection level
        self.D = D  # Number of indirection levels (D = 1 is the basic induction head)
        self.K = K  # Symbol embedding dimension
        self.full_chain = full_chain
        self.size = size

        cache_file = f"{CACHE_FOLDER}/dataset_{N}_{D}_{K}_{full_chain}_{size}.pt"
        if os.path.exists(cache_file):
            self.x, self.y = torch.load(cache_file)
        else:
            data = [self.generate_data() for _ in tqdm(range(size), desc="Generating data")]

            self.x = torch.stack([d[0] for d in data])
            self.y = torch.stack([d[1] for d in data])

            os.makedirs(CACHE_FOLDER, exist_ok=True)
            torch.save((self.x, self.y), cache_file)

    def __len__(self):
        return self.size

    def __getitem__(self, idx):
        return self.x[idx], self.y[idx]

    def generate_data(self):
        mappings = [torch.randperm(self.N) for _ in range(self.D)]
        symbols = torch.randn(self.D + 1, self.N, self.K)

        # Indirection chain:
        # symbols[i][j] -> symbols[i + 1][mappings[i][j]]
        # Input:
        # symbols[D - 1][j] symbols[D][mappings[D - 1][j]], ..., symbols[0][j] symbols[1][mappings[0][j]]
        # Query:
        # symbols[0][j] -> ... -> symbols[D][?]

        # Build the input sequence
        x = []
        for i in reversed(range(self.D)):
            for j in list(torch.randperm(self.N)):
                x.append(symbols[i][j])
                x.append(symbols[i + 1][mappings[i][j]])

        # Build the query and target
        y = []
        for q in list(torch.randperm(self.N)):
            x.append(symbols[0][q])

            chain = []
            for i in range(self.D):
                q = mappings[i][q]
                chain.append(symbols[i + 1][q])

            if self.full_chain:
                y.append(torch.cat(chain))
            else:
                y.append(chain[-1])

        x = torch.stack(x)
        y = torch.stack(y)

        return x, y


==> min-gpt/mega_train.py <==
import os
import torch
from torch.utils.data import DataLoader
from tqdm import tqdm
from model import Tranformer
from data import CustomDataset

N = 4  # Number of symbols per indirection level
SYMBOL_DIM = 4
EMBED_SIZE = 128  # SYMBOL_DIM * (N + 1) = 8 * 5 = 40
N_HEADS = 8
N_LAYERS = 8

epoch_size = 1024
save_interval = 100000

valid_size = 128

mlp = True
head_dim = None


# IC config
output_folder = "mega_run/d=5_IC"
IMPLICIT_CURRICULUM = True
D = 5  # Number of indirection levels (D = 1 is the basic induction head)

# Non-IC config
# output_folder = "mega_run/d=3_nonIC"
# IMPLICIT_CURRICULUM = False
# D = 3  # Number of indirection levels (D = 1 is the basic induction head)

num_epochs = 10000
max_layers = 8
runs_per_layer = 8

block_size = N * (D * 2 + 1)
dataset_size = 1024 * 1024
batch_size = 128


output_dim = SYMBOL_DIM * D if IMPLICIT_CURRICULUM else SYMBOL_DIM


device = "cuda" if torch.cuda.is_available() else "cpu"

os.makedirs(output_folder, exist_ok=True)

for run in range(runs_per_layer):
    for num_layers in range(1, max_layers + 1):
        output_path = f"{output_folder}/layers_{num_layers}_run_{run}.csv"

        train_dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size, shuffle=True)
        valid_dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, valid_size), batch_size=valid_size, shuffle=False)

        model = Tranformer(SYMBOL_DIM, output_dim, EMBED_SIZE, N_HEADS, block_size, num_layers, mlp=mlp, head_dim=head_dim).to(device)

        optimizer = torch.optim.AdamW(model.parameters(), lr=3e-4, weight_decay=0.1)
        criterion = torch.nn.MSELoss()

        log = open(output_path, "w")

        print(f"Starting run layers={num_layers}, run={run}")

        bar = tqdm(total=num_epochs)
        global_step = 0
        for epoch in range(num_epochs + 1):
            train_loss = 0
            for x, y in train_dataloader:
                x = x.to(device)
                y = y.to(device)
                optimizer.zero_grad()
                y_pred = model(x)
                y_pred = y_pred[:, -N:]
                loss = criterion(y_pred, y)
                loss.backward()
                optimizer.step()
                train_loss += loss.item()

                global_step += batch_size
                if global_step % epoch_size == 0:
                    break

            valid_loss = 0
            position_losses = [0 for _ in range(D)]
            model.eval()
            for x, y in valid_dataloader:
                x = x.to(device)
                y = y.to(device)
                y_pred = model(x)[:, -N:]
                loss = criterion(y_pred, y)

                if IMPLICIT_CURRICULUM:
                    y_split = y.split(SYMBOL_DIM, dim=2)
                    y_pred_split = y_pred.split(SYMBOL_DIM, dim=2)

                    for i in range(D):
                        position_losses[i] += criterion(y_pred_split[i], y_split[i]).item()

                valid_loss += loss.item()
            model.train()

            train_loss /= epoch_size / batch_size
            valid_loss /= len(valid_dataloader)

            bar.set_description(f"Loss: {train_loss:.4f}, Valid loss: {valid_loss:.4f}")
            bar.update(1)

            log.write(f"{epoch},{train_loss},{valid_loss},{','.join(str(l / len(valid_dataloader)) for l in position_losses)}\n")
            log.flush()

        bar.close()
        log.close()


==> min-gpt/model.py <==
import math

import torch
import torch.nn as nn
from torch.nn import functional as F
from torchtune.modules import RotaryPositionalEmbeddings


def plot_attention(attn, path, labels, title):
    import matplotlib.pyplot as plt

    plt.rcParams["svg.fonttype"] = "none"

    font_size = 12 if len(labels) <= 28 else 10  # D <= 3 ? 12 : 10
    title_font_size = 20

    plt.figure(figsize=(6, 6), dpi=96)
    plt.imshow(attn, cmap="viridis", interpolation="nearest")

    # Center the labels text
    plt.yticks(range(len(labels)), labels, ha="right", fontsize=font_size)
    plt.xticks(range(len(labels)), labels, ha="center", fontsize=font_size)

    # Add a title
    plt.title(title, fontsize=title_font_size)

    plt.tight_layout()

    plt.savefig(path)
    plt.close()


class CausalSelfAttention(nn.Module):
    """
    A vanilla multi-head masked self-attention layer with a projection at the end.
    It is possible to use torch.nn.MultiheadAttention here but I am including an
    explicit implementation here to show that there is nothing too scary here.
    """

    def __init__(self, n_embd, n_head, block_size, dropout, head_dim=None):
        super().__init__()
        assert n_embd % n_head == 0
        # key, query, value projections for all heads, but in a batch
        self.head_dim = head_dim if head_dim is not None else n_embd // n_head
        self.c_attn = nn.Linear(n_embd, 3 * n_head * self.head_dim)
        # output projection
        self.c_proj = nn.Linear(n_head * self.head_dim, n_embd)
        # causal mask to ensure that attention is only applied to the left in the input sequence
        self.register_buffer("bias", torch.tril(torch.ones(block_size, block_size)).view(1, 1, block_size, block_size))
        self.n_head = n_head
        self.n_embd = n_embd

        self.drop_attn = nn.Dropout(dropout)
        self.drop_resid = nn.Dropout(dropout)

    def forward(self, x, attn_path=None, layer_id=None, labels=None, attention_maps=None, obj=None):
        B, T, C = x.size()  # batch size, sequence length, embedding dimensionality (n_embd)

        # calculate query, key, values for all heads in batch and move head forward to be the batch dim
        q, k, v = self.c_attn(x).split(self.n_head * self.head_dim, dim=2)
        k = k.view(B, T, self.n_head, self.head_dim).transpose(1, 2)  # (B, nh, T, hs)
        q = q.view(B, T, self.n_head, self.head_dim).transpose(1, 2)  # (B, nh, T, hs)
        v = v.view(B, T, self.n_head, self.head_dim).transpose(1, 2)  # (B, nh, T, hs)

        # causal self-attention; Self-attend: (B, nh, T, hs) x (B, nh, hs, T) -> (B, nh, T, T)
        att = (q @ k.transpose(-2, -1)) * (1.0 / math.sqrt(k.size(-1)))
        att = att.masked_fill(self.bias[:, :, :T, :T] == 0, float("-inf"))
        att = F.softmax(att, dim=-1)
        att = self.drop_attn(att)

        if attn_path is not None:
            attn = att.detach().cpu().numpy()
            for head_ix in range(self.n_head):
                attn_head = attn[0, head_ix, :, :]
                plot_path = f"{attn_path}/layer_{layer_id}_head_{head_ix}.pdf"
                title = f"Layer {layer_id + 1}, head {head_ix + 1}"
                plot_attention(attn_head, plot_path, labels, title)

        for head_ix in range(self.n_head):
            if attention_maps is not None and attention_maps[layer_id][head_ix] is not None:
                att[:, head_ix] = attention_maps[layer_id][head_ix]

        if obj is not None and obj["layer"] == layer_id:
            obj["sum"] += (att * obj["attention_map"]).sum().item()
            obj["count"] += obj["attention_map"].sum().item()

        y = att @ v  # (B, nh, T, T) x (B, nh, T, hs) -> (B, nh, T, hs)
        y = y.transpose(1, 2).contiguous().view(B, T, self.n_head * self.head_dim)  # re-assemble all head outputs side by side

        # output projection
        y = self.drop_resid(self.c_proj(y))
        return y


class Block(nn.Module):
    """an unassuming Transformer block"""

    def __init__(self, n_embd, n_head, block_size, dropout, mlp, head_dim):
        super().__init__()
        self.ln_1 = nn.LayerNorm(n_embd)
        self.attn = CausalSelfAttention(n_embd, n_head, block_size, dropout, head_dim)
        self.ln_2 = nn.LayerNorm(n_embd)
        self.mlp = nn.ModuleDict(
            dict(
                c_fc=nn.Linear(n_embd, 4 * n_embd),
                c_proj=nn.Linear(4 * n_embd, n_embd),
                act=nn.ReLU(),
                drop=nn.Dropout(dropout),
            )
        )
        m = self.mlp
        self.mlpf = lambda x: (m.drop(m.c_proj(m.act(m.c_fc(x)))) if mlp else torch.zeros_like(x))  # MLP forward

    def forward(self, x, attn_path=None, layer_id=None, labels=None, attention_maps=None, obj=None):
        x = x + self.attn(self.ln_1(x), attn_path, layer_id, labels, attention_maps, obj=obj)
        x = x + self.mlpf(self.ln_2(x))
        return x


class Tranformer(torch.nn.Module):
    def __init__(
        self,
        input_dim,
        output_dim,
        n_embd,
        n_head,
        block_size,
        num_Layers,
        dropout=0,
        mlp=False,
        head_dim=None,
    ):
        super(Tranformer, self).__init__()
        self.l_in = nn.Linear(input_dim * 2, n_embd)
        self.pos_embed = RotaryPositionalEmbeddings(input_dim)
        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size, dropout, mlp, head_dim) for _ in range(num_Layers)])
        self.l_out = nn.Linear(n_embd, output_dim)
        self.drop = nn.Dropout(dropout)

    def forward(self, x, attn_path=None, labels=None, attention_maps=None, obj=None):
        pos_embed = self.pos_embed(torch.zeros((x.size(0), x.size(1), 1, x.size(2))).to(x.device)).squeeze(2)
        x = torch.cat((x, pos_embed), dim=-1)

        x = self.l_in(x)
        x = self.drop(x)

        x = x.reshape(x.size(0), x.size(1), 1, -1)
        x = x.reshape(x.size(0), x.size(1), -1)

        for i, block in enumerate(self.blocks):
            x = block(x, attn_path, i, labels, attention_maps, obj=obj)

        x = self.l_out(x)

        return x


==> min-gpt/plot_attn_curves.py <==
import pandas as pd
import matplotlib.pyplot as plt
import os


flow = {
    "1.1": "uniform",
    "2.1": "uniform",
    "3.1": "uniform",
    "4.1": "uniform",
    "5.1": "uniform",
    "6.1": "uniform",
    "7.1": "uniform",
    "8.1": "uniform",
    "9.1": "uniform",
    "10.1": "uniform",
    "11.1": "uniform",
    "12.1": "identity",
    "13.1": "identity",
    "14.1": [("E1", "D1"), ("D2", "C1"), ("C2", "B1"), ("B2", "A1")],
    "15.1": "uniform",
    "16.1": "uniform",
    "17.1": "uniform",
    "18.1": "uniform",
    "19.1": "uniform",
    "20.1": "uniform",
    "21.1": [("D2", "E1"), ("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "22.1": [("C2", "D2"), ("A2", "B2"), ("B2", "C2")],
    "23.1": [("A2", "B2")],
    "24.1": [("A2", "C2")],
}

titles = []
for head_id, edges in flow.items():
    layer, head = head_id.split(".")
    layer = int(layer)
    head = int(head)
    if isinstance(edges, list):
        for dst, src in edges:
            src = src[0] + " (" + ("first" if src[1] == "1" else "second") + ")"
            dst = dst[0] + " (" + ("first" if dst[1] == "1" else "second") + ")"
            titles.append(f"Layer {layer}, Head {head}, {src} → {dst}")

threshold = 0.5


# Function to linearly interpolate the x where y first exceeds 0.5
def find_first_x_above_threshold(x, y):
    for i in range(1, len(y)):
        if y[i - 1] <= threshold < y[i]:  # Find where y crosses the threshold
            # Perform linear interpolation between points (x[i-1], y[i-1]) and (x[i], y[i])
            slope = (y[i] - y[i - 1]) / (x[i] - x[i - 1])
            x_at_threshold = x[i - 1] + (threshold - y[i - 1]) / slope
            return x_at_threshold
    return None  # Return None if no crossing found


# Function to read CSV and plot each column
def plot_columns_from_csv(csv_file, output_dir):
    # Create the output directory if it doesn't exist
    if not os.path.exists(output_dir):
        os.makedirs(output_dir)

    # Read the CSV file, assuming no header and columns are named as x, y1, y2, ..., yN
    df = pd.read_csv(csv_file, header=None)

    # The first column is 'x', and the rest are 'y1', 'y2', ..., 'yN'
    x = df.iloc[:, 0]  # First column (x)

    # Iterate over the remaining columns to plot each y separately
    for i in range(1, df.shape[1]):
        y = df.iloc[:, i]  # Select each yi column

        x_above_05 = find_first_x_above_threshold(x, y)
        if x_above_05 is not None:
            x_above_05 = int(x_above_05 + 0.5)  # Round to the nearest integer
            print(f"For {titles[i - 1]}, the first Epoch where Attention > {threshold} is: {x_above_05}")
        else:
            print(f"For y{i}, no values are greater than 0.5")

        plt.figure()
        plt.plot(x, y)
        plt.xlabel("Epoch")
        plt.ylabel("Attention")
        plt.title(titles[i - 1])
        plt.tight_layout()

        # Save the plot as a separate image file
        output_file = os.path.join(output_dir, f"plot_y{i}.pdf")
        plt.savefig(output_file)
        plt.close()


# Example usage
csv_file = "attn_ablat/model_D/results.csv"  # Path to your CSV file
output_dir = "attn_ablat/model_D/plots"  # Directory to save the plot images
plot_columns_from_csv(csv_file, output_dir)


==> min-gpt/plot_losses.py <==
import pandas as pd
import matplotlib.pyplot as plt
from scipy.ndimage import gaussian_filter1d

# Load the data from CSV without headers
file_path = "models/model_D/log.txt"  # replace with your actual file path
data = pd.read_csv(file_path, header=None)

# Manually assign column names
data.columns = ["epch", "train_loss", "valid_loss"] + [f"valid_loss_{chr(65 + i)}" for i in range(4)]

# Filter the data to include only up to 1000 epochs
data = data[data["epch"] <= 800]


# Function to smooth the data using a moving average
def smooth(series, window_size=5):
    return gaussian_filter1d(series, sigma=window_size)


# Apply smoothing
data["train_loss"] = smooth(data["train_loss"])
data["valid_loss"] = smooth(data["valid_loss"])
data["valid_loss_A"] = smooth(data["valid_loss_A"])
data["valid_loss_B"] = smooth(data["valid_loss_B"])
data["valid_loss_C"] = smooth(data["valid_loss_C"])
data["valid_loss_D"] = smooth(data["valid_loss_D"])

# Plotting the validation losses
plt.figure(figsize=(6, 3))

plt.plot(data["epch"], data["valid_loss_A"], label="X$_1$ (B)", color="#2CA02C")
plt.plot(data["epch"], data["valid_loss_B"], label="X$_2$ (C)")
plt.plot(data["epch"], data["valid_loss_C"], label="X$_3$ (D)", color="#ef9f00")
plt.plot(data["epch"], data["valid_loss_D"], label="X$_4$ (E)", color="#EB3324")

plt.xlabel("Epoch")
plt.ylabel("Loss")
plt.title("Validation loss for each position in the retrieval chain")
plt.legend()
plt.grid(True)
plt.tight_layout()

# Show the plot
plt.savefig("chain_D.png")
plt.savefig("chain_D.svg")
plt.savefig("chain_D.pdf")

# Plot training and validation losses
plt.figure(figsize=(6, 3))

plt.plot(data["epch"], data["train_loss"], label="Training Loss")
plt.plot(data["epch"], data["valid_loss"], label="Validation Loss")

plt.xlabel("Epoch")
plt.ylabel("Loss")
plt.title("Training and validation loss of Transformer D")
plt.legend()
plt.grid(True)
plt.tight_layout()

# Show the plot
plt.savefig("loss_D.png")
plt.savefig("loss_D.svg")
plt.savefig("loss_D.pdf")


==> min-gpt/plot_mega_train.py <==
import os
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np


def read_csv_files(folder_path, has_extra_losses=True):
    """Reads all CSV files in the folder and extracts relevant data"""
    data = {}

    # List all files in the folder
    for filename in os.listdir(folder_path):
        if filename.startswith("layers_") and filename.endswith(".csv"):
            # Extract layer and run number from filename
            parts = filename.replace(".csv", "").split("_")
            num_layers = int(parts[1])
            run_id = int(parts[3])

            # Read the CSV file
            if has_extra_losses:
                columns = ["epoch", "train_loss", "valid_loss", "loss_1", "loss_2", "loss_3", "loss_4", "loss_5"]
            else:
                columns = ["epoch", "train_loss", "valid_loss", "loss_1", "loss_2", "loss_3"]

            file_path = os.path.join(folder_path, filename)
            df = pd.read_csv(file_path, header=None, names=columns)

            # Store data based on the number of layers
            if num_layers not in data:
                data[num_layers] = []
            data[num_layers].append((run_id, df))

    return data


def compute_averages(data, has_extra_losses=True):
    """Computes the average of the last 50 epochs for each metric"""
    averages = {}

    for num_layers, runs in data.items():
        avg_valid_loss = []
        avg_loss_1 = []
        avg_loss_2 = []
        avg_loss_3 = []
        if has_extra_losses:
            avg_loss_4 = []
            avg_loss_5 = []

        for run_id, run in runs:
            # Select the last 50 epochs
            last_50_epochs = run.tail(50)
            avg_valid_loss.append(last_50_epochs["valid_loss"].mean())
            avg_loss_1.append(last_50_epochs["loss_1"].mean())
            avg_loss_2.append(last_50_epochs["loss_2"].mean())
            avg_loss_3.append(last_50_epochs["loss_3"].mean())

            if has_extra_losses:
                avg_loss_4.append(last_50_epochs["loss_4"].mean())
                avg_loss_5.append(last_50_epochs["loss_5"].mean())

        # Store the averages for each number of layers
        if has_extra_losses:
            averages[num_layers] = {
                "valid_loss": np.mean(avg_valid_loss),
                "loss_1": np.mean(avg_loss_1),
                "loss_2": np.mean(avg_loss_2),
                "loss_3": np.mean(avg_loss_3),
                "loss_4": np.mean(avg_loss_4),
                "loss_5": np.mean(avg_loss_5),
            }
        else:
            averages[num_layers] = {
                "valid_loss": np.mean(avg_valid_loss),
                "loss_1": np.mean(avg_loss_1),
                "loss_2": np.mean(avg_loss_2),
                "loss_3": np.mean(avg_loss_3),
            }

    return averages


def find_first_epoch_below_threshold(data, threshold=0.5):
    """Finds the first epoch where losses go below a given threshold and checks for increasing epochs"""
    for num_layers, runs in data.items():
        for run_id, run in runs:
            epoch_breakthroughs = []

            print(f"Run {run_id} (Layers: {num_layers}):")
            for loss_col in ["loss_1", "loss_2", "loss_3", "loss_4", "loss_5"]:
                if loss_col in run.columns:
                    below_threshold_epochs = run[run[loss_col] < threshold]["epoch"]
                    if not below_threshold_epochs.empty:
                        first_epoch = below_threshold_epochs.iloc[0]
                        print(f"  {loss_col} goes below {threshold} at epoch {first_epoch}")
                        epoch_breakthroughs.append(first_epoch)
                    else:
                        print(f"  {loss_col} never goes below {threshold}")

            # Test if breakthrough epochs are increasing
            for i in range(1, len(epoch_breakthroughs)):
                if epoch_breakthroughs[i] < epoch_breakthroughs[i - 1]:
                    print("WARNING: Breakthrough epochs are not increasing!", epoch_breakthroughs)
                    exit()

            print("All breakthrough epochs are increasing!\n")


def validate_non_ic_final_loss(data, threshold=0.7):
    """Validates that the final validation loss for non-IC data never goes below 0.7"""
    for num_layers, runs in data.items():
        for run_id, run in runs:
            final_valid_loss = run["valid_loss"].iloc[-1]
            if final_valid_loss < threshold:
                print(f"WARNING: Run {run_id} (Layers: {num_layers}) has final validation loss {final_valid_loss} below {threshold}")
                exit()
            else:
                print(f"Run {run_id} (Layers: {num_layers}) passed with final validation loss {final_valid_loss} >= {threshold}")


def plot_validation_loss(averages_ic, averages_non_ic, output_file):
    """Plots the final validation loss by number of layers for IC and non-IC data and saves it to a PDF"""
    layers_ic = sorted(averages_ic.keys())
    valid_losses_ic = [averages_ic[l]["valid_loss"] for l in layers_ic]

    layers_non_ic = sorted(averages_non_ic.keys())
    valid_losses_non_ic = [averages_non_ic[l]["valid_loss"] for l in layers_non_ic]

    plt.figure(figsize=(6.5, 3.25))
    plt.plot(layers_ic, valid_losses_ic, marker="o", label="IC, D=5")
    plt.plot(layers_non_ic, valid_losses_non_ic, marker="s", label="non-IC, D=3")
    plt.xlabel("Number of Layers")
    plt.ylabel("Validation Loss")
    plt.title("Final Validation Loss by Number of Layers")
    plt.ylim(0, 1.2)  # Set y-axis limits only for the validation loss plot
    plt.grid(True)
    plt.legend(loc="upper right")  # Legend at the top right
    plt.tight_layout()

    # Save the plot to a PDF file
    plt.savefig(output_file)
    plt.close()


def plot_final_losses(averages_ic, output_file):
    """Plots the final losses (1,2,3,4,5) by number of layers and saves it to a PDF"""
    layers = sorted(averages_ic.keys())
    loss_1 = [averages_ic[l]["loss_1"] for l in layers]
    loss_2 = [averages_ic[l]["loss_2"] for l in layers]
    loss_3 = [averages_ic[l]["loss_3"] for l in layers]
    loss_4 = [averages_ic[l]["loss_4"] for l in layers]
    loss_5 = [averages_ic[l]["loss_5"] for l in layers]

    plt.figure(figsize=(6.5, 3.25))
    plt.plot(layers, loss_1, marker="o", label="X$_1$ (B)")
    plt.plot(layers, loss_2, marker="s", label="X$_2$ (C)")
    plt.plot(layers, loss_3, marker="x", label="X$_3$ (D)")
    plt.plot(layers, loss_4, marker="d", label="X$_4$ (E)")
    plt.plot(layers, loss_5, marker="*", label="X$_5$ (F)")

    plt.xlabel("Number of Layers")
    plt.ylabel("Final Loss")
    plt.title("Final Partial Loss by Number of Layers (IC)")
    plt.legend(loc="upper right")  # Legend at the top right
    plt.grid(True)
    plt.tight_layout()

    # Save the plot to a PDF file
    plt.savefig(output_file)
    plt.close()


def main():
    # Load data for IC (D=5)
    folder_path_ic = "./mega_run/d=5_40k_steps"
    data_ic = read_csv_files(folder_path_ic, has_extra_losses=True)
    averages_ic = compute_averages(data_ic, has_extra_losses=True)

    # Load data for non-IC (D=3)
    folder_path_non_ic = "./mega_run/d=3_nonIC"
    data_non_ic = read_csv_files(folder_path_non_ic, has_extra_losses=False)
    averages_non_ic = compute_averages(data_non_ic, has_extra_losses=False)

    # Generate and save the plots
    plot_validation_loss(averages_ic, averages_non_ic, "validation_loss_by_layers.pdf")
    plot_final_losses(averages_ic, "final_losses_by_layers.pdf")

    # Find and print the first epoch where each loss goes below 0.5 for IC
    find_first_epoch_below_threshold(data_ic, threshold=0.5)

    # Validate that the final validation loss for non-IC never goes below 0.7
    validate_non_ic_final_loss(data_non_ic, threshold=0.7)


if __name__ == "__main__":
    main()


==> min-gpt/train.py <==
import os
import shutil
import torch
from torch.utils.data import Dataset, DataLoader
from tqdm import tqdm
from model import Tranformer
from data import CustomDataset
import random
import numpy as np

# A -> seed 43
# B -> seed 42
# C -> seed 44
seed = 42
torch.manual_seed(seed)
torch.cuda.manual_seed(seed)
torch.cuda.manual_seed_all(seed)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark = False
random.seed(seed)
np.random.seed(seed)


N = 4  # Number of symbols per indirection level
D = 4  # Number of indirection levels (D = 1 is the basic induction head)

SYMBOL_DIM = 4
EMBED_SIZE = 128
N_HEADS = 8
N_LAYERS = 8

IMPLICIT_CURRICULUM = True

epoch_size = 1024
save_interval = 100000

num_epochs = 20000

block_size = N * (D * 2 + 1)
dataset_size = 1024 * 256
batch_size = 128

valid_size = 128

mlp = True
head_dim = None

output_folder = "models/model"

device = "cuda" if torch.cuda.is_available() else "cpu"
print("device is: ", device)

train_dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, dataset_size), batch_size=batch_size, shuffle=True)
valid_dataloader = DataLoader(CustomDataset(N, D, SYMBOL_DIM, IMPLICIT_CURRICULUM, valid_size), batch_size=valid_size, shuffle=False)

output_dim = SYMBOL_DIM * D if IMPLICIT_CURRICULUM else SYMBOL_DIM
model = Tranformer(SYMBOL_DIM, output_dim, EMBED_SIZE, N_HEADS, block_size, N_LAYERS, mlp=mlp, head_dim=head_dim).to(device)

optimizer = torch.optim.AdamW(model.parameters(), lr=1e-4, weight_decay=0.1)
criterion = torch.nn.MSELoss()

if os.path.exists(output_folder):
    shutil.rmtree(output_folder)
os.makedirs(output_folder, exist_ok=True)

log = open(f"{output_folder}/log.txt", "w")

bar = tqdm(total=num_epochs)
global_step = 0
for epoch in range(num_epochs + 1):
    train_loss = 0
    for x, y in train_dataloader:
        x = x.to(device)
        y = y.to(device)
        optimizer.zero_grad()
        y_pred = model(x)
        y_pred = y_pred[:, -N:]
        loss = criterion(y_pred, y)
        loss.backward()
        optimizer.step()
        train_loss += loss.item()

        global_step += batch_size
        if global_step % epoch_size == 0:
            break

    valid_loss = 0
    position_losses = [0 for _ in range(D)]
    model.eval()
    for x, y in valid_dataloader:
        x = x.to(device)
        y = y.to(device)
        y_pred = model(x)[:, -N:]
        loss = criterion(y_pred, y)

        if IMPLICIT_CURRICULUM:
            y_split = y.split(SYMBOL_DIM, dim=2)
            y_pred_split = y_pred.split(SYMBOL_DIM, dim=2)
            for i in range(D):
                position_losses[i] += criterion(y_pred_split[i], y_split[i]).item()

        valid_loss += loss.item()
    model.train()

    train_loss /= epoch_size / batch_size
    valid_loss /= len(valid_dataloader)

    bar.set_description(f"Loss: {train_loss:.4f}, Valid loss: {valid_loss:.4f}")
    bar.update(1)

    log.write(f"{epoch},{train_loss},{valid_loss},{','.join(str(l / len(valid_dataloader)) for l in position_losses)}\n")
    log.flush()

    save_interval = 20 if epoch < 1000 else 50
    save_interval = 10
    if epoch % save_interval == 0:
        torch.save(model.state_dict(), f"{output_folder}/{epoch}.pt")

